Prescriptive Master Integrals of Maximal Weight at Two Loops

We describe the construction of a spanning set of individually pure, planar master integrals involving massless particles in four dimensions which include all maximal-weight contributions at two loops. In this basis, every independent region associated with infrared divergence is individually matched by specific masters, with all other masters being manifestly finite in four dimensions.

==> anc/two_loop_master_integrals.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     89865,       2629]
NotebookOptionsPosition[     71425,       2333]
NotebookOutlinePosition[     74154,       2395]
CellTagsIndexPosition[     74111,       2392]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Prescriptive Master Integral Basis: Details", "Section",
 CellChangeTimes->{{3.999954574412281*^9, 3.9999545762838707`*^9}, {
  3.999955027185235*^9, 
  3.999955056695179*^9}},ExpressionUUID->"b6c72a2c-5189-4537-9e25-\
72c414496b9c"],

Cell["\<\
This notebook demonstrates the primary use and functionality of the master \
integral basis provided in two_loop_masters.m.\
\>", "Text",
 CellChangeTimes->{{3.9999550988232307`*^9, 
  3.9999551407438297`*^9}},ExpressionUUID->"695b52a5-40df-4570-b04a-\
a71eab39c1ab"],

Cell[CellGroupData[{

Cell["Loading the Toolbox and Definitions", "Subsection",
 CellChangeTimes->{{3.999955143115903*^9, 3.999955148165159*^9}, {
  3.999955283062825*^9, 
  3.999955287716551*^9}},ExpressionUUID->"08097b89-406f-4c16-ab64-\
39762f90eb9d"],

Cell[TextData[{
 "This notebook should be located in the same directory as the file ",
 StyleBox["two_loop_masters.m",
  FontWeight->"Bold"],
 StyleBox[". \[LineSeparator]If so, it can be loaded into memory via the \
following command:",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.999955228945817*^9, 3.9999552741774197`*^9}, {
   3.9999553924055767`*^9, 3.9999553944933653`*^9}, 
   4.000131323853134*^9},ExpressionUUID->"54a2808e-0876-44f9-9ce7-\
80c54ca3edf4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "two_loop_masters.m"}]}], "Input",
 CellChangeTimes->{{3.9999551515274553`*^9, 3.999955152699066*^9}, {
  3.9999552142277308`*^9, 3.999955224977088*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3e715964-1983-4253-a1a3-b8cbbb4753f9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Master Integral ",
 StyleBox["Topologies: ",
  FontSlant->"Plain"],
 "Syntax and Conventions"
}], "Section",
 CellChangeTimes->{{3.999955649529479*^9, 
  3.9999556743553333`*^9}},ExpressionUUID->"6f83ba33-63a9-42c7-a881-\
5178bb3e6587"],

Cell[CellGroupData[{

Cell["Enumerating (and Drawing Graphs)", "Subsection",
 CellChangeTimes->{{3.999955678400855*^9, 
  3.999955683563249*^9}},ExpressionUUID->"27fcffcb-a0f8-4639-96a1-\
b8a2922cbc8d"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Master Integral ",
  FontWeight->"Bold"],
 StyleBox["Topologies",
  FontWeight->"Bold",
  FontSlant->"Italic"]
}], "Subsubsection",
 CellChangeTimes->{{3.999955721735038*^9, 
  3.999955740044402*^9}},ExpressionUUID->"9a8e9880-9bc7-498c-ab3b-\
154ae1896cac"],

Cell[TextData[{
 StyleBox["Graph ",
  FontWeight->"Plain"],
 StyleBox["types",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" are labelled by how many propagators involving ",
  FontWeight->"Plain"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptL]", "1"], TraditionalForm]],ExpressionUUID->
  "800cdabc-84ce-4a2a-b9a0-97d3a03b59bf"],
 StyleBox[", ",
  FontWeight->"Plain"],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[ScriptL]", "1"]}], TraditionalForm]],ExpressionUUID->
  "a57bfc9d-63c7-4ad9-9f17-3b6341975602"],
 StyleBox["-",
  FontWeight->"Plain"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptL]", "2"], TraditionalForm]],ExpressionUUID->
  "17d01a55-d3aa-4ce3-8763-c4cedadacfce"],
 StyleBox["), and  ",
  FontWeight->"Plain"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptL]", "2"], TraditionalForm]],ExpressionUUID->
  "54a2bfd6-76f6-4a84-991d-06d18e6859a5"],
 StyleBox[", respectively. \nThus a graph of type ",
  FontWeight->"Plain"],
 StyleBox["{4,1,3} ",
  FontWeight->"Bold"],
 StyleBox["would encode a ",
  FontWeight->"Plain"],
 StyleBox["pentabox",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox[",",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.999955350803995*^9, 3.999955352923533*^9}, 
   3.9999554097871313`*^9, {3.9999554410906057`*^9, 3.999955577833372*^9}, {
   3.999955698081099*^9, 
   3.999955701180222*^9}},ExpressionUUID->"bf5ed614-f571-4785-8509-\
35d3f7d09eba"],

Cell[BoxData[
 RowBox[{"draw", "[", 
  RowBox[{"4", ",", "1", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.9999555579413033`*^9, 3.9999555594563313`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"c53b67f0-b0b2-432d-8016-404598859553"],

Cell[TextData[{
 "while a graph of type ",
 StyleBox["{2,1,2} ",
  FontWeight->"Bold"],
 StyleBox["would encode a ",
  FontWeight->"Plain"],
 StyleBox["double-triangle",
  FontWeight->"Plain",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.999955580583219*^9, 
  3.9999555973657007`*^9}},ExpressionUUID->"0a7589af-1814-48ce-9084-\
2ab708a839f9"],

Cell[BoxData[
 RowBox[{"draw", "[", 
  RowBox[{"2", ",", "1", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.99995559941575*^9, 3.9999556013003473`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b2358e24-d827-4052-951f-ed127bb86929"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Specifying ",
 StyleBox["External Legs",
  FontSlant->"Italic"]
}], "Subsubsection",
 CellChangeTimes->{{3.999955792116397*^9, 3.999955804103694*^9}, {
  3.999955834203216*^9, 
  3.9999558354780293`*^9}},ExpressionUUID->"373d9b4f-97a6-4b5e-b6c8-\
4459d413ea7c"],

Cell[TextData[{
 "Reading around the graph starting with first graph starting from the first \
propagator involving only ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptL]", "1"], TraditionalForm]],ExpressionUUID->
  "5cdc322d-5bf8-4be5-9b17-41bda96d3870"],
 " and continuing clockwise, the number of external legs can be specified by \
a ",
 StyleBox["List ",
  FontWeight->"Bold"],
 StyleBox["of",
  FontWeight->"Plain"],
 " ",
 StyleBox["Integers",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9999558084337997`*^9, 3.999955888977847*^9}, {
  3.999956447572383*^9, 
  3.99995645526623*^9}},ExpressionUUID->"f7cd53ba-6f59-4675-90b4-\
e6d71040beb4"],

Cell[BoxData[
 RowBox[{"draw", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "1", ",", "2", ",", "0"}],
     "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.999955890381*^9, 3.999955906913042*^9}, {
  3.999955968766946*^9, 3.99995596886502*^9}, {3.999956284662236*^9, 
  3.999956287943548*^9}, {3.999956405981237*^9, 3.9999564184712954`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"7c6edb70-e026-4c50-adb7-9bd351f428df"],

Cell[BoxData[
 RowBox[{"draw", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "4", ",", "1", ",", "2"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.999956463232068*^9, 3.999956477539412*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"f799e3a9-d51b-49dc-aec5-62388dadc375"],

Cell[BoxData[
 RowBox[{"draw", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1", ",", "3", ",", "1", ",", "0"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.999956485508194*^9, 3.999956496416953*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"181a0f7f-b807-43c8-b454-dba08a3db69a"],

Cell[TextData[{
 "Alternatively\[LongDash]and this is necessary for generating concrete ",
 StyleBox["masters",
  FontWeight->"Bold"],
 StyleBox["\[LongDash]you may specify the set of ",
  FontWeight->"Plain"],
 StyleBox["leg labels",
  FontWeight->"Bold"],
 StyleBox[" for each external set",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.999956506314144*^9, 
  3.999956541158156*^9}},ExpressionUUID->"ba971041-a658-4bc5-b25e-\
a76a7bfba163"],

Cell[BoxData[
 RowBox[{"draw", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.999956542849267*^9, 3.999956554995406*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"7a023ddd-cfc6-4c54-bf40-7542bf8fec54"],

Cell[BoxData[
 RowBox[{"draw", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1"}], "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.999956560038197*^9, 3.999956573163157*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b4dd6bbf-9330-45bf-bf9c-1d6252825d0c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Generating ",
 StyleBox["All",
  FontSlant->"Italic"],
 " Topologies of Masters Relevant for a given Multiplicity"
}], "Subsection",
 CellChangeTimes->{{3.999956601067906*^9, 
  3.9999566210777082`*^9}},ExpressionUUID->"d0a12320-41b6-4bb8-bc1e-\
ad2cd4447b69"],

Cell[CellGroupData[{

Cell[TextData[{
 "allMasterTopologies[",
 StyleBox["n_",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{4.000195414649777*^9, 4.000195423550658*^9}, {
  4.0002999108943653`*^9, 
  4.000299914300943*^9}},ExpressionUUID->"5e00b082-74ec-4a52-ab00-\
45022d8668c9"],

Cell[TextData[{
 StyleBox["Seeds",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" of all cyclic classes (with ",
  FontWeight->"Plain"],
 StyleBox["essentially",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox[" distinct sets of legs) are given by \n",
  FontWeight->"Plain"],
 StyleBox["allMasterTopologies[",
  FontWeight->"Bold"],
 StyleBox["n_",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 StyleBox[":",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{
  4.0001954685563707`*^9, {4.000299915849918*^9, 
   4.0002999191501904`*^9}},ExpressionUUID->"aa8eec7e-57a0-48c1-94d7-\
0651906c0ab4"],

Cell[BoxData[{
 RowBox[{"allMasterTopologies", "[", "4", "]"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.999956677675931*^9, 3.999956687577669*^9}, {
  4.000299921752482*^9, 4.000299922866787*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"b7a08af2-32dd-47c5-b170-b2c18e9f88b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "completeMasterTopologies[",
 StyleBox["n_",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{4.0001954267949057`*^9, 
  4.000195433128528*^9}},ExpressionUUID->"1a194cb2-f3d3-4c8f-a358-\
87986ea71b2c"],

Cell[TextData[{
 "If one wants (truly) ",
 StyleBox["all",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " topologies these are generated (in cyclic class-lists) by \n",
 StyleBox["completeMasterTopologies[",
  FontWeight->"Bold"],
 StyleBox["n_",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 StyleBox[":",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{
  4.000195478677146*^9},ExpressionUUID->"07447846-41e9-42db-93cd-\
3f0e3a3e00f8"],

Cell[BoxData[{
 RowBox[{"completeMasterTopologies", "[", "6", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "/@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "/@", 
  RowBox[{"%%", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.999956876187471*^9, 3.9999568906012173`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"3bd87394-5038-4aae-b6d4-a1e042a0db09"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Covering Relations: Parents and Daughters (",
 StyleBox["aka",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 "Contact-Terms)"
}], "Subsection",
 CellChangeTimes->{{3.999956913394813*^9, 3.9999569157314167`*^9}, {
  4.0001953731687393`*^9, 
  4.0001953908010902`*^9}},ExpressionUUID->"4a9540d3-64d5-403e-85a0-\
3068b7544cd5"],

Cell[CellGroupData[{

Cell[TextData[{
 "allDaughters[",
 StyleBox["topology__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{4.000195349620241*^9, 
  4.000195354996573*^9}},ExpressionUUID->"36b3edd7-6a78-4866-bd8c-\
2584658adc91"],

Cell[TextData[{
 "Given a topology, it is useful to identify all masters associated with \
contact terms; this is generated by the function\n",
 StyleBox["allDaughters[]",
  FontWeight->"Bold"],
 StyleBox[":",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9999569599007463`*^9, 
  3.9999569931181726`*^9}},ExpressionUUID->"f6ed77e8-6bc8-4513-9a95-\
27a9a811b41b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egParent", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", "7", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "egParent", "]"}], "\[IndentingNewLine]", 
 RowBox[{"allDaughters", "@", "egParent"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.999957003589115*^9, 3.999957040573804*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"715f91a8-c38c-4459-a8ce-886379ab4c99"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egParent", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", ",", "0"}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "egParent", "]"}], "\[IndentingNewLine]", 
 RowBox[{"allDaughters", "@", "egParent"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "/@", "%"}]}], "Input",
 CellChangeTimes->{3.999957052706142*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"7a00e956-7983-43e1-925c-bfe4193fede0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "levelOneDaughters[",
 StyleBox["topology__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{4.000195361618641*^9, 
  4.000195367696142*^9}},ExpressionUUID->"cd80eea8-9c13-4b0a-8a5d-\
000ec7ec3c8d"],

Cell[TextData[{
 "More refined, one can access simply those daughters at ",
 StyleBox["level-one",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" via\n",
  FontWeight->"Plain"],
 StyleBox["levelOneDaughters[]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9999570650540953`*^9, 
  3.999957089516265*^9}},ExpressionUUID->"43e03acd-2834-4081-adf6-\
69a8bbb0b7db"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egParent", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", ",", "0"}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "egParent", "]"}], "\[IndentingNewLine]", 
 RowBox[{"levelOneDaughters", "@", "egParent"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.999957099554653*^9, 3.9999571038968287`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"f6b0ea55-0f28-4adb-955c-ead7305a32b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "allParents[",
 StyleBox["topology__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{4.000195311049096*^9, 
  4.000195329895934*^9}},ExpressionUUID->"5bbee3b8-9dbe-46c0-830c-\
4697422f5a06"],

Cell[TextData[{
 "Conversely, if one wanted to list all the ",
 StyleBox["parents",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" of a given topology, this can be generated by \n",
  FontWeight->"Plain"],
 StyleBox["allParents[]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.999957117648913*^9, 
  3.999957146825076*^9}},ExpressionUUID->"69172b51-908d-413c-8181-\
1b71af06e551"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egDaughter", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2"}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "egDaughter", "]"}], "\[IndentingNewLine]", 
 RowBox[{"allParents", "@", "egDaughter"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.9999571537628517`*^9, 3.999957182971305*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"65b2c9e2-9796-416d-88af-f8cfbc901ca4"],

Cell[TextData[{
 "And similarly, one can access merely the ",
 StyleBox["level-one",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" parents by ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.999957246689054*^9, 
  3.9999572596755247`*^9}},ExpressionUUID->"a6a0db2b-eac5-449e-9d5a-\
2d8ae174bbb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "levelOneParents[",
 StyleBox["topology__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{4.0001953206416407`*^9, 
  4.000195326688952*^9}},ExpressionUUID->"d35d8daf-960f-4042-a8bd-\
2b2cfc579f6d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egDaughter", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "0", ",", "1", ",", "2"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "egDaughter", "]"}], "\[IndentingNewLine]", 
 RowBox[{"levelOneParents", "@", "egDaughter"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.999957269434224*^9, 3.99995727670544*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"b4b96859-dc36-49dd-bda3-fb5decb9010c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Listing Propagators (in Momentum Twistor Space)", "Subsection",
 CellChangeTimes->{{3.999958493937859*^9, 
  3.9999585044915867`*^9}},ExpressionUUID->"f6cc34ee-3b9e-4b26-af22-\
27b30e109b2e"],

Cell[CellGroupData[{

Cell[TextData[{
 "propagatorList[",
 StyleBox["topology__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{4.000195282015809*^9, 
  4.000195289818796*^9}},ExpressionUUID->"90bb6989-f428-4d52-b6b5-\
f2f35ccc89b4"],

Cell[TextData[{
 "The list of propagators involved in a given graph is given by \n",
 StyleBox["propagatorList[]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{
  4.000195297467195*^9},ExpressionUUID->"1a8010f2-37a4-41a7-8ba3-\
08779717887c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egTopology", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"propagatorList", "@", "egTopology"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.999958529787467*^9, 3.999958541070861*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"e47912d2-5291-474e-8e67-b1013ead4f03"],

Cell[TextData[{
 "These are given in terms of ",
 StyleBox["angle-brackets",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" involving ",
  FontWeight->"Plain"],
 StyleBox["momentum-twistor",
  FontWeight->"Bold"],
 StyleBox[" variables. ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.999958543026722*^9, 
  3.99995855747857*^9}},ExpressionUUID->"21d452e9-1fd9-4ab3-abb9-\
01ca3cb21f04"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master Numerators and Integrals", "Section",
 CellChangeTimes->{{3.999957404482965*^9, 
  3.999957410329279*^9}},ExpressionUUID->"91cc7c6d-e22b-4fec-b47a-\
862110a84fe8"],

Cell[CellGroupData[{

Cell["Master Integral Numerators", "Subsection",
 CellChangeTimes->{{3.999957432514426*^9, 3.999957432804775*^9}, {
  3.999957858307784*^9, 
  3.99995786706452*^9}},ExpressionUUID->"b1750c84-0168-4853-b82b-\
469801e7ec65"],

Cell[TextData[{
 "Explicit expressions for the ",
 StyleBox["masterNumerators",
  FontWeight->"Bold"],
 StyleBox[" for a given topology is given by the ",
  FontWeight->"Plain"],
 "function \n",
 StyleBox["masterNumerators",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9999579311923733`*^9, 
  3.999957979139119*^9}},ExpressionUUID->"6f161710-ec9c-424a-8493-\
6147f3b0d9ce"],

Cell[CellGroupData[{

Cell[TextData[{
 "masterNumerators[",
 StyleBox["topology__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{4.000195237920835*^9, 
  4.0001952681413403`*^9}},ExpressionUUID->"b6a66a5a-1574-4b86-8475-\
cf484ff6e8ed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egMasterTopology", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"masterNumerators", "[", "egMasterTopology", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.999957983806531*^9, 3.9999580119304743`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"b55ab3b2-5c23-4a61-9c4c-f0720944ae5d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egMasterTopology", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"masterNumerators", "[", "egMasterTopology", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellLabel->"In[43]:=",ExpressionUUID->"e90fcf1a-26c0-45ed-96d1-ec3840ac3aa1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master Integrals", "Subsection",
 CellChangeTimes->{{3.999958437600313*^9, 3.9999584437403727`*^9}, {
  4.000195223812708*^9, 
  4.0001952282986917`*^9}},ExpressionUUID->"21923fbb-b58a-44d0-b325-\
e96d660c944e"],

Cell[CellGroupData[{

Cell[TextData[{
 "masterIntegrals[",
 StyleBox["topology__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{4.000195256324497*^9, 
  4.0001952655956078`*^9}},ExpressionUUID->"1c91d646-439a-42be-9583-\
5576c14963d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egMasterTopology", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"masterIntegrals", "[", "egMasterTopology", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.99995845228955*^9, 3.999958464829348*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"f51c9be5-8deb-402f-a66a-faf1de1e1417"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Graphical Encoding of Contours which Define these Masters as Duals\
\>", "Subsection",
 CellChangeTimes->{{3.999964426918887*^9, 3.99996444358681*^9}, {
  3.999964518082614*^9, 3.999964532050447*^9}, {4.00019422650498*^9, 
  4.0001942339970303`*^9}},ExpressionUUID->"22a30fc4-26ad-45a9-ae12-\
6c9dd994e6ef"],

Cell["\<\
The precise list of contours which define each master integral is given \
graphically by:\
\>", "Text",
 CellChangeTimes->{{4.000194050323205*^9, 
  4.0001940711065407`*^9}},ExpressionUUID->"e4a230f8-9f22-4ccf-b2d0-\
f0bf989de836"],

Cell[CellGroupData[{

Cell[TextData[{
 "masterContourGraphs[",
 StyleBox["topology__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{3.999964454142383*^9, 
  3.999964476854334*^9}},ExpressionUUID->"0e62945b-fa4c-4431-9865-\
dda78547002f"],

Cell[BoxData[
 RowBox[{"Column", "@", 
  RowBox[{"masterContourGraphs", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "0"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.999964556724729*^9, 3.99996459811994*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"186ba47c-6acb-4be7-bbcf-c2d229aeb003"],

Cell[BoxData[
 RowBox[{"Column", "@", 
  RowBox[{"masterContourGraphs", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1", ",", "2", ",", "0"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.999964542450493*^9, 3.999964549579406*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"25ffb8da-f3b3-429b-8adc-ab6ef25aa7f6"],

Cell[BoxData[
 RowBox[{"Column", "@", 
  RowBox[{"masterContourGraphs", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "2"}], "}"}]}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.999964478312407*^9, 3.999964504393684*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"d5e825ba-a8aa-420b-9bf5-ba8b83ca0c7e"],

Cell["\<\
Notice that these are somewhat compressed, involving short-hand such as \
\[OpenCurlyDoubleQuote]even\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]odd\[CloseCurlyDoubleQuote]. Complete details\
\>", "Text",
 CellChangeTimes->{{4.0001940799871798`*^9, 4.000194098431959*^9}, {
  4.000194129968355*^9, 
  4.000194141756814*^9}},ExpressionUUID->"9ab31fce-3167-48ca-8451-\
e49c4a373c44"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Master Contours as ",
 StyleBox["Projections ",
  FontSlant->"Italic"],
 "of the set of ",
 StyleBox["All",
  FontSlant->"Italic"],
 " Polylogarithmic Contours"
}], "Subsection",
 CellChangeTimes->{{4.00019417769055*^9, 4.000194205638358*^9}, {
  4.0001944615278177`*^9, 
  4.000194469013028*^9}},ExpressionUUID->"c6c018a3-063d-4a2e-8b2d-\
7e496fddbc0a"],

Cell[CellGroupData[{

Cell[TextData[{
 "polylogarithmicContourGraphs[",
 StyleBox["graphTopology__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{3.99996164563297*^9, 
  3.9999616972828617`*^9}},ExpressionUUID->"c9f7bcd0-9e77-4550-8c5b-\
411386bdaee2"],

Cell["Consider any graph topology", "Text",
 CellChangeTimes->{{3.999961689170285*^9, 
  3.999961717425467*^9}},ExpressionUUID->"038eafb9-cacc-40d4-8258-\
23c604feccc6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egTopology", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "@", "%"}]}], "Input",
 CellChangeTimes->{{4.000194319655477*^9, 4.000194319837233*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"773feb50-67fb-436d-9a84-b5c9121ed5f8"],

Cell["\<\
This integral supports (in general) periods defined as polylogarithmic \
contours including \
\>", "Text",
 CellChangeTimes->{{3.99996172096795*^9, 
  3.999961741014085*^9}},ExpressionUUID->"4698db98-7aaa-4b98-a976-\
56838a85b9f9"],

Cell[BoxData[
 RowBox[{"polylogarithmicContourGraphs", "[", "egTopology", "]"}]], "Input",
 CellChangeTimes->{{3.999961742872725*^9, 3.999961746694866*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"b4671621-e64b-467c-b985-7782e7c74a32"],

Cell[TextData[{
 "Here, the graphical notation is a little dense.\n\tdashed lines: ",
 StyleBox["soft",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["-(collinear)",
  FontWeight->"Plain"],
 " internal momenta\n\tenclosed vertices: indicate the momenta at the vertex \
are ",
 StyleBox["collinear\n\t",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["colouring of three-point massless vertices indicates MHV (blue) \
and MHV-bar (white\n\tan \[OpenCurlyDoubleQuote]\[Infinity]\
\[CloseCurlyDoubleQuote] mark indicates that the residue is defined where the \
loop is \[OpenCurlyDoubleQuote]at infinity\[CloseCurlyDoubleQuote]\n\t\tand, \
when both loop momenta go to infinity, this can be done in two chiralities\
\[LongDash]or even a \[OpenCurlyDoubleQuote]collinear with infinity\
\[CloseCurlyDoubleQuote]\n\t\t\[LongDash]these cases are indicated by the \
colour of the \[OpenCurlyDoubleQuote]\[Infinity]\[CloseCurlyDoubleQuote]",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.999961751348351*^9, 
  3.9999619533754683`*^9}},ExpressionUUID->"234f0a77-f3f7-481f-9c37-\
3bf52d981917"],

Cell[TextData[{
 "Clearly, this is a lot to digest. Also, the meaning may require \
considerable efforts to disentangle. \n\nTherefore, conveniently ",
 StyleBox["analytic pole locations",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" and ",
  FontWeight->"Plain"],
 StyleBox["cut Jacobians",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" have been stored ",
  FontWeight->"Plain"],
 StyleBox["analytically",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" for all these pictures using:",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9999619603179827`*^9, 
  3.9999620122906847`*^9}},ExpressionUUID->"f875c7c7-3c69-4b86-acd4-\
ce8932a83c17"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "masterContourProjectors[",
 StyleBox["graphTopology__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{4.0001942622253723`*^9, 
  4.000194277316451*^9}},ExpressionUUID->"bd169465-782a-480a-94a3-\
eca7f485d409"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egTopology", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "1"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{4.000194301954791*^9, 4.000194342983952*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"8fd9151c-5da4-4d22-b7a5-2040a33ebd6d"],

Cell[BoxData[
 RowBox[{"masterContourGraphs", "@", "egTopology"}]], "Input",
 CellChangeTimes->{{4.0001942810979633`*^9, 4.000194289624044*^9}, {
  4.0001943319922743`*^9, 4.000194332751727*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"0ce40e29-70c7-464c-ba22-11ffeb2a9bce"],

Cell[BoxData[
 RowBox[{"polylogarithmicContourGraphs", "@", "egTopology"}]], "Input",
 CellChangeTimes->{{4.000194350247055*^9, 4.0001943540808363`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"6821063b-ef5f-4ac2-8753-11fc5c81fc1b"],

Cell[BoxData[{
 RowBox[{"egProjector", "=", 
  RowBox[{
  "masterContourProjectors", "@", "egTopology"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"egProjector", ".", 
  RowBox[{"(", 
   RowBox[{"polylogarithmicContourGraphs", "@", "egTopology"}], 
   ")"}]}]}], "Input",
 CellChangeTimes->{{4.000194357547823*^9, 4.000194369647534*^9}, {
  4.000194410712697*^9, 4.000194435735855*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"eaf62511-2c76-4ab1-b925-3c9913ad0826"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Momentum Twistor Kinematics and Invariants", "Section",
 CellChangeTimes->{{3.999958384047525*^9, 
  3.999958405068777*^9}},ExpressionUUID->"90a9d110-a746-4820-a639-\
c0a108cc26ba"],

Cell[TextData[{
 StyleBox["Analytic expressions are given in terms of ",
  FontWeight->"Plain"],
 StyleBox["momentum twistor ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["variables, \nwhich are encoded by a four homogeneous coordinates \
for each particle. \nThese are stored in the ",
  FontWeight->"Plain"],
 StyleBox["Global",
  FontWeight->"Bold"],
 StyleBox[" variables ",
  FontWeight->"Plain"],
 StyleBox["Zs",
  FontWeight->"Bold"],
 StyleBox["\[LongDash]which can be ",
  FontWeight->"Plain"],
 StyleBox["shown",
  FontWeight->"Bold"],
 StyleBox[" using the function ",
  FontWeight->"Plain"],
 StyleBox["showTwistors",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.999958015460553*^9, 3.9999581510269938`*^9}, {
  3.999958564255245*^9, 
  3.999958700310964*^9}},ExpressionUUID->"5aa0e52d-661c-4555-b8e6-\
e05f61bad541"],

Cell[BoxData["showTwistors"], "Input",
 CellChangeTimes->{{3.999958702414838*^9, 3.999958704290743*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"ff14e168-2d4b-4919-9a49-e36c8d1f37a4"],

Cell[CellGroupData[{

Cell["Specifying Kinematics", "Subsection",
 CellChangeTimes->{{3.999958640110004*^9, 
  3.999958644525425*^9}},ExpressionUUID->"96a9ff75-449f-4b43-a7c8-\
d023d48a86e7"],

Cell[CellGroupData[{

Cell["Using Reference Kinematics (convenient for most purposes)", \
"Subsubsection",
 CellChangeTimes->{{3.999958715690693*^9, 
  3.9999587321520348`*^9}},ExpressionUUID->"a3c4d3a9-da68-4db8-9cf8-\
e9a05760f61b"],

Cell["\<\
Reasonably good (meaning non-spurious, and with relatively small, \
integer-valued invariants) twistors can be generated using \
\>", "Text",
 CellChangeTimes->{{3.999958736001191*^9, 
  3.999958762360166*^9}},ExpressionUUID->"2a2d2616-4092-47f1-8530-\
4ff055354f62"],

Cell[BoxData[{
 RowBox[{"useReferenceKinematics", "[", "10", 
  "]"}], "\[IndentingNewLine]", "showTwistors"}], "Input",
 CellChangeTimes->{{3.999958764268045*^9, 3.9999587702579947`*^9}, {
  4.000299954822275*^9, 4.000299955048192*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"39f626ce-66c1-41f8-862d-371ced90394e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Using Randomly Generated Kinematics", "Subsubsection",
 CellChangeTimes->{{3.99995891576862*^9, 3.9999589243145523`*^9}, {
  4.000195181789319*^9, 
  4.000195183099544*^9}},ExpressionUUID->"0656e7fd-3316-43d5-9641-\
44759e2d4601"],

Cell[BoxData[{
 RowBox[{"useRandomKinematics", "[", "10", 
  "]"}], "\[IndentingNewLine]", "showTwistors"}], "Input",
 CellChangeTimes->{{3.999958932354178*^9, 3.9999589334118843`*^9}, {
  4.000299948748625*^9, 4.0002999490084057`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"7e2ca220-babd-476d-8749-534097c02675"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Momentum Twistor Invariants", "Subsection",
 CellChangeTimes->{{3.9999595918814497`*^9, 
  3.999959597178254*^9}},ExpressionUUID->"7648acfc-09a8-472e-9af1-\
7ff318b928f2"],

Cell[CellGroupData[{

Cell[TextData[{
 "The Four-Bracket: ",
 "ab[",
 StyleBox["args__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{3.999961458869322*^9, 
  3.9999614693750267`*^9}},ExpressionUUID->"078f6249-0e5b-4651-8a44-\
589b117cb664"],

Cell[TextData[{
 "The primary workhorse is the ",
 StyleBox["four-bracket",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" ",
  FontWeight->"Plain"],
 StyleBox["ab[",
  FontWeight->"Bold"],
 StyleBox["args__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.999959598764331*^9, 
  3.9999596473479147`*^9}},ExpressionUUID->"a84ed398-84ec-4d2c-b7c0-\
1eb7925b1be6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ab", "[", 
   RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "//", 
  "nice"}]], "Input",
 CellChangeTimes->{{3.999959649818316*^9, 3.999959652302175*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"4456b29f-4bab-4167-8828-9386e7f08328"],

Cell[TextData[{
 "It is defined as ",
 StyleBox["Det[Zs[[{",
  FontWeight->"Bold"],
 StyleBox["args__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["}]]]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.999959656658511*^9, 
  3.999959680972012*^9}},ExpressionUUID->"df7441ed-cd80-402a-a4f5-\
bbcd8e92f124"],

Cell[BoxData[{
 RowBox[{"evaluate", "[", 
  RowBox[{"ab", "[", 
   RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Det", "[", 
  RowBox[{"Zs", "[", 
   RowBox[{"[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9999596833596287`*^9, 3.999959694439231*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"78078627-697f-4e96-88db-388908f86f64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Antisymmetric Six-Bracket: eps[",
 StyleBox["args__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{3.99995972068708*^9, 3.999959729298567*^9}, {
  3.999959791761765*^9, 
  3.9999598099189997`*^9}},ExpressionUUID->"ae5d4a20-0169-44d5-b9d7-\
79b520119269"],

Cell[TextData[{
 "Useful is the antisymmetric tensor ",
 StyleBox["eps[]",
  FontWeight->"Bold"],
 StyleBox[" ",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["that is a function of ",
  FontWeight->"Plain"],
 StyleBox["six lines",
  FontWeight->"Bold"],
 StyleBox[" ",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["in twistor space  ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.999959731095224*^9, 
  3.999959774728888*^9}},ExpressionUUID->"0d3dd3c1-03f8-4f6c-9d00-\
1020d301abd5"],

Cell[BoxData[{
 RowBox[{"eps", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"A", ",", "B"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"X1", ",", "X2"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", "%%", "]"}]}], "Input",
 CellChangeTimes->{{3.999959937069736*^9, 3.999959941909484*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"993d6d7a-8971-4c6c-83fc-18c968c0e425"],

Cell[TextData[{
 "Its expansion in terms of four-brackets can be generated by \n",
 StyleBox["epsRule",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.99995994461171*^9, 
  3.999959956347842*^9}},ExpressionUUID->"4a9e4226-ecd2-437c-8db9-\
1e6025ec8124"],

Cell[BoxData[{
 RowBox[{"eps", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"A", ",", "B"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"X1", ",", "X2"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"evaluate", "[", "%", "]"}], ",", 
   RowBox[{"nice", "[", "%", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/.", "epsRule"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"evaluate", "[", "%", "]"}], ",", 
   RowBox[{"nice", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.999959960727723*^9, 3.99995996958204*^9}, {
  4.000305812711578*^9, 4.00030582001368*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"d977516a-06c9-46fe-9ce1-3d26198f44dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The Four-Dimensional Grammian:",
 StyleBox[" ",
  FontWeight->"Plain"],
 "delta[",
 StyleBox["args__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{3.999959814035598*^9, 
  3.9999598321695423`*^9}},ExpressionUUID->"cd5222f5-186f-4d08-94c7-\
872d010af686"],

Cell[TextData[{
 "The Grammian (or the square root of the determinant of the Gram matrix) is \
encoded by \n",
 StyleBox["delta[",
  FontWeight->"Bold"],
 StyleBox["args__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["]",
  FontWeight->"Bold"],
 StyleBox[". It is a function of four lines in twistor space:",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.999959833842836*^9, 3.999959848432643*^9}, {
  3.999959888706403*^9, 3.999959925532283*^9}, {3.99996009623857*^9, 
  3.999960109616103*^9}},ExpressionUUID->"cb07a6bb-6af4-466b-87aa-\
210a18be497c"],

Cell[BoxData[{
 RowBox[{"delta", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"evaluate", "[", "%", "]"}], ",", 
   RowBox[{"nice", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.9999599842230873`*^9, 3.999959989053657*^9}, {
  4.0003055711689*^9, 4.0003055734237947`*^9}, {4.000305621744883*^9, 
  4.000305624051408*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"0fafd243-2f8f-4147-9d84-0df4741bc97a"],

Cell[TextData[{
 "Its definition in terms of four-brackets can be generated by ",
 StyleBox["deltaRule",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.9999599272777777`*^9, 3.99995992808111*^9}, {
  3.999959993116775*^9, 
  3.999960004041432*^9}},ExpressionUUID->"db41156a-29f6-4279-af66-\
e2b2c3786213"],

Cell[BoxData[{
 RowBox[{"delta", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"evaluate", "[", "%", "]"}], ",", 
   RowBox[{"nice", "[", "%", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"%%", "/.", "deltaRule"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"evaluate", "[", "%", "]"}], ",", 
   RowBox[{"nice", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.999960007148941*^9, 3.999960016026276*^9}, {
  4.000305565448287*^9, 4.000305568423901*^9}, {4.0003056125750103`*^9, 
  4.0003056141779127`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"111d5250-1340-4815-b638-1801c8a30af9"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 StyleBox[" ",
  FontWeight->"Plain"],
 StyleBox["deltaRule",
  FontWeight->"Bold"],
 StyleBox[" will automatically simplify many instances of this\[LongDash]",
  FontWeight->"Plain"],
 StyleBox["e.g.",
  FontWeight->"Plain",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.9999600203766623`*^9, 
  3.99996003559623*^9}},ExpressionUUID->"279ce202-8991-4a4a-a608-\
cba5c789700d"],

Cell[BoxData[{
 RowBox[{"delta", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"evaluate", "[", "%", "]"}], ",", 
   RowBox[{"nice", "[", "%", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"%%", "/.", "deltaRule"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"evaluate", "[", "%", "]"}], ",", 
   RowBox[{"nice", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.999960041706759*^9, 3.9999600418479156`*^9}, {
  4.000305577323983*^9, 4.0003056066382008`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"2a97ec2b-82fe-4ac5-8087-5f4ae6838264"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The Two-Loop Nested Grammian: delta2[",
 StyleBox["anchor_",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "][",
 StyleBox["args__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{3.999960056104907*^9, 
  3.99996008971281*^9}},ExpressionUUID->"d82985f1-8fbb-41c1-a60f-\
2c957f1a88dd"],

Cell[TextData[{
 "The compact contours of any ",
 StyleBox["212",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" topology integral\[LongDash]one of the form",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.999960121818839*^9, 3.999960129077908*^9}, {
  3.999960160559167*^9, 
  3.999960189791597*^9}},ExpressionUUID->"cb759d09-3485-4fa0-8926-\
84c64a3f472b"],

Cell[BoxData[
 RowBox[{"draw", "@", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", "1"}], "}"}]}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.999960131354959*^9, 3.9999601501757383`*^9}, {
  3.999960293628455*^9, 3.9999602952215223`*^9}, {4.0003043073516006`*^9, 
  4.000304317645801*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"d84f8da5-f363-4e2c-94d0-3b7829b5ba8e"],

Cell[TextData[{
 "is the function ",
 StyleBox["delta2[{",
  FontWeight->"Bold"],
 StyleBox["inf_",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["}][",
  FontWeight->"Bold"],
 StyleBox["{",
  FontWeight->"Plain"],
 StyleBox["a",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["_},{",
  FontWeight->"Plain"],
 StyleBox["b",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["__},{",
  FontWeight->"Plain"],
 StyleBox["c",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["__},{",
  FontWeight->"Plain"],
 StyleBox["d",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["__}",
  FontWeight->"Plain"],
 StyleBox["]",
  FontWeight->"Bold"],
 StyleBox[":",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.999960193161112*^9, 
  3.9999602499820967`*^9}},ExpressionUUID->"430b2b22-4186-4547-a8bb-\
95981a5c702d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"delta2", "[", 
   RowBox[{"{", 
    RowBox[{"X1", ",", "X2"}], "}"}], "]"}], "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "8"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"evaluate", "[", "%", "]"}], ",", 
   RowBox[{"nice", "[", "%", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/.", "deltaRule"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"evaluate", "[", "%", "]"}], ",", 
   RowBox[{"nice", "[", "%", "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.999960253086914*^9, 3.9999602792857857`*^9}, {
  4.000304323013473*^9, 4.000304349054564*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"5d7d81ab-85b9-439e-9f00-2fc450214828"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egCase", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9", ",", "10", ",", "11"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"12", ",", "1"}], "}"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "@", "%"}]}], "Input",
 CellLabel->"In[94]:=",ExpressionUUID->"3a4ca7a0-ea56-4bc7-a63a-a7a6bb89675b"],

Cell[BoxData[{
 RowBox[{"propagatorList", "[", "egCase", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.999961202940957*^9, 3.999961210078697*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"5f6f97a9-ca90-4920-8337-6cff95955675"],

Cell[BoxData[{
 RowBox[{"useReferenceKinematics", "[", "12", "]"}], "\[IndentingNewLine]", 
 RowBox[{"propagatorList", "[", "egCase", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nProps", "=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Zs", "=", "varZs"}], "}"}], ",", 
    RowBox[{"evaluate", "[", "%", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxCuts", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"nProps", "==", "0"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "#", "]"}], "==", "7"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxCutJacs", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"nProps", ",", 
           RowBox[{"{", 
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "1"}], "]"}], "]"}], "}"}]}], "]"}], "/.", 
         "#"}], ")"}], "]"}], "&"}], "/@", "maxCuts"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"1", "/", 
  RowBox[{"maxCutJacs", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Residue", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"#", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "}"}]}], "]"}], "&"}], "/@", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"Denominator", "[", "%", "]"}], "==", "0"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.99996132595179*^9, 3.999961332809855*^9}, {
  4.00030414401864*^9, 4.0003041517435713`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"e0154b54-2c72-4692-9f84-bb1b5eaa4e78"],

Cell[BoxData[
 RowBox[{"evaluate", "[", 
  RowBox[{
   RowBox[{"delta2", "[", 
    RowBox[{"{", 
     RowBox[{"X1", ",", "X2"}], "}"}], "]"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"5", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"8", ",", "9"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"11", ",", "12"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.999961337824958*^9, 3.9999613575275803`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"38c4f6b4-456e-439a-9ab6-a1905cf62d17"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 StyleBox[" it is easy to see that this is ",
  FontWeight->"Plain"],
 StyleBox["also",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" the period associated with the \[OpenCurlyDoubleQuote]composite \
cut\[CloseCurlyDoubleQuote] an integral of the topology",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.9999612366228647`*^9, 3.999961258289034*^9}, {
  3.999961375105156*^9, 
  3.999961378971751*^9}},ExpressionUUID->"b073184a-c9d3-4368-b8ff-\
0c562ffd21cd"],

Cell[BoxData[
 RowBox[{"draw", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "0"}], "}"}]}], 
  "]"}]], "Input",
 CellLabel->
  "In[106]:=",ExpressionUUID->"b45a5977-93cf-47a2-9603-89a24c8fba85"],

Cell["\<\
(without support at infinity)\[LongDash]in which case the \
\[OpenCurlyDoubleQuote]infinity bi-twistor\[CloseCurlyDoubleQuote] {X1,X2} is \
replaced by the repeated point in dual-momentum space\
\>", "Text",
 CellChangeTimes->{{3.999960284290354*^9, 3.99996032172746*^9}, {
   3.999961184272891*^9, 3.9999611898807077`*^9}, 3.999961369317865*^9, {
   3.999961433683506*^9, 
   3.9999614347511253`*^9}},ExpressionUUID->"c701a2eb-1521-498d-ab36-\
b7ba58b048a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"polylogarithmicContourGraphs", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "0"}], "}"}]}],
    "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.999961384459155*^9, 3.999961418140893*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"812b6092-b122-43b7-a6a3-c4caec4a700e"],

Cell["As before, we can check this explicitly, for the case", "Text",
 CellChangeTimes->{{4.0003050236384277`*^9, 
  4.000305034720687*^9}},ExpressionUUID->"e98789aa-63d5-4a15-a6b3-\
9637ac1f7be1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egCase", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "1"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"draw", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{4.000305035914122*^9, 4.0003050447429113`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"dbedf735-fef5-4174-8b71-247cdab52707"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"useReferenceKinematics", "[", "10", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"propagatorList", "[", "egCase", "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", 
     RowBox[{"-", "3"}]}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nProps", "=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Zs", "=", "varZs"}], "}"}], ",", 
    RowBox[{"evaluate", "[", "%", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxCuts", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"nProps", "==", "0"}], ",", 
       RowBox[{
        RowBox[{"Variables", "[", "%", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "7"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "#", "]"}], "==", "7"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxCutJacs", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"nProps", ",", 
           RowBox[{"{", 
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "1"}], "]"}], "]"}], "}"}]}], "]"}], "/.", 
         "#"}], ")"}], "]"}], "&"}], "/@", "maxCuts"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sevenCut", "=", 
  RowBox[{"1", "/", 
   RowBox[{"maxCutJacs", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"finalPole", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Denominator", "[", "sevenCut", "]"}], "==", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"finalResidue", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Residue", "[", 
         RowBox[{"sevenCut", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "}"}]}], "]"}], "&"}], 
       "/@", "finalPole"}], ")"}], ",", 
     RowBox[{"q_", "?", "NumericQ"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{4.0003044783102427`*^9, 4.000304488218993*^9}, {
  4.0003046849867353`*^9, 4.00030468540552*^9}, {4.000304758556568*^9, 
  4.000304771912548*^9}, {4.000304871736689*^9, 4.000304876076086*^9}, {
  4.000304959116578*^9, 4.0003049652311583`*^9}, {4.000305052894252*^9, 
  4.000305053587647*^9}, {4.0003056622134867`*^9, 4.00030570636408*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"5473fb0f-eb08-4198-9983-c19b729cbc51"],

Cell[BoxData[
 RowBox[{"evaluate", "[", 
  RowBox[{
   RowBox[{"delta2", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"5", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"9", ",", "10"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0003049778901052`*^9, 4.000305008743223*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"0608029d-b0f9-4a91-8d37-77fa5dae41df"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Details of Polylogarithmic Period Contours", "Section",
 CellChangeTimes->{{3.99996151803927*^9, 3.999961550007983*^9}, {
  4.000194517306584*^9, 
  4.000194527507718*^9}},ExpressionUUID->"8fb3e543-6cf3-44da-aef2-\
4f073fad8274"],

Cell[CellGroupData[{

Cell["Polylogarithmic Contours for each Topology", "Subsection",
 CellChangeTimes->{{3.999961556329694*^9, 
  3.999961571599285*^9}},ExpressionUUID->"9f079c63-7929-457e-934c-\
8966ad3c255f"],

Cell[CellGroupData[{

Cell[TextData[{
 "polylogarithmicContours[",
 StyleBox["graphTopology__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{3.99996157825401*^9, 
  3.999961593398615*^9}},ExpressionUUID->"ff4dab0d-3992-44af-8c02-\
89d10676346d"],

Cell[TextData[{
 "The output of ",
 StyleBox["polylogarithmicContours[]",
  FontWeight->"Bold"],
 StyleBox[" ",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["is an ",
  FontWeight->"Plain"],
 StyleBox["unformatted",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" detailed view of the graphs shown above. ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.999961595081593*^9, 3.9999616056661377`*^9}, {
  3.999962015881181*^9, 
  3.999962041396121*^9}},ExpressionUUID->"b49984a7-e40b-44bc-96bb-\
8943968d139b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egTopology", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"polylogarithmicContourGraphs", "[", "egTopology", "]"}]}], "Input",
 CellChangeTimes->{
  3.9999623980684147`*^9, {4.000194495120388*^9, 4.0001944953031273`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"259eb96b-7135-46ae-8846-8a055000323c"],

Cell[BoxData[{
 RowBox[{"egCutData", "=", 
  RowBox[{
  "polylogarithmicContours", "@", "egTopology"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.999962044400424*^9, 3.9999620517092953`*^9}, {
  3.9999621376745462`*^9, 3.999962151716916*^9}, {3.9999623840321827`*^9, 
  3.999962403770289*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"310fc8e8-5013-4383-9476-c3b177a9d90f"],

Cell[TextData[{
 "This output is organized as follows. It is a ",
 StyleBox["List ",
  FontWeight->"Bold"],
 StyleBox["of details for each polylogarithmic contour. For each of these, \
this data is encoded as follows",
  FontWeight->"Plain"],
 "\n",
 StyleBox["List[{",
  FontWeight->"Bold"],
 StyleBox["poleLocation",
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0., 0., 0.6574654764629587]],
 StyleBox["},",
  FontWeight->"Bold"],
 StyleBox["jacobian",
  FontWeight->"Bold",
  FontColor->RGBColor[0.421362630655375, 0., 0.1909971770809491]],
 StyleBox["]\n\n",
  FontWeight->"Bold"],
 StyleBox["The ",
  FontWeight->"Plain"],
 StyleBox["poleLocation ",
  FontWeight->"Bold",
  FontSlant->"Italic",
  FontColor->RGBColor[0., 0., 0.6574654764629587]],
 StyleBox["is encoded by a ",
  FontWeight->"Plain",
  FontColor->RGBColor[0., 0., 0.]],
 StyleBox["List",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0., 0.]],
 StyleBox[" for where the twistors ",
  FontWeight->"Plain",
  FontColor->RGBColor[0., 0., 0.]],
 StyleBox["A,B,C,D ",
  FontWeight->"Bold",
  FontColor->RGBColor[0., 0., 0.]],
 StyleBox["should go. ",
  FontWeight->"Plain",
  FontColor->RGBColor[0., 0., 0.]]
}], "Text",
 CellChangeTimes->{{3.999962170273693*^9, 
  3.999962367962552*^9}},ExpressionUUID->"6857cb76-c596-4049-8f76-\
8eca0761cf78"],

Cell[TextData[{
 "Thus, to ",
 StyleBox["compute a residue",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[", one merely needs to ",
  FontWeight->"Plain"],
 StyleBox["evaluate",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.999962307961978*^9, 
  3.999962320116544*^9}},ExpressionUUID->"594b5d9b-da54-4354-ae24-\
81de6baa6380"],

Cell[BoxData[{
 RowBox[{"egNumerators", "=", 
  RowBox[{"masterNumerators", "@@", "egTopology"}]}], "\[IndentingNewLine]", 
 RowBox[{"egMasterPeriods", "=", 
  RowBox[{"evaluate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"%", "/", "#2"}], "/.", 
      RowBox[{"Thread", "[", 
       RowBox[{"Rule", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"A", ",", "B", ",", "C", ",", "D"}], "}"}], ",", "#1"}], 
        "]"}], "]"}]}], "&"}], "@@@", "egCutData"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.999962415241428*^9, 3.999962444453574*^9}, {
  3.9999627212553062`*^9, 3.9999627256994877`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"650091c2-1189-4317-9b5f-172d5fe761e8"],

Cell[TextData[{
 "Thus, we have verified that the masters are ",
 StyleBox["constant",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" (indeed, ",
  FontWeight->"Plain"],
 StyleBox["unit",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[") on all the polylogarithmic contours.",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.999962455957889*^9, 
  3.9999624927946787`*^9}},ExpressionUUID->"58ab460c-9d9e-4c80-9094-\
ab4111e64571"],

Cell[TextData[{
 StyleBox["Note:",
  FontWeight->"Bold"],
 StyleBox[" if we had ",
  FontWeight->"Plain"],
 StyleBox["not",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" chosen our numerators wisely, this would not be the case. For \
example, the residue of the numerator \[OpenCurlyDoubleQuote]1\
\[CloseCurlyDoubleQuote] would be given simply by  ",
  FontWeight->"Plain"]
}], "Text",
 CellChangeTimes->{{3.999962495980027*^9, 
  3.999962534251464*^9}},ExpressionUUID->"9fed87cd-330f-47c4-9749-\
f63d39624709"],

Cell[BoxData[{
 RowBox[{"useRandomKinematics", "[", "10", "]"}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", "#2"}], "&"}], "@@@", 
   RowBox[{"egCutData", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.999962537356783*^9, 3.999962552075769*^9}, {
  4.00030020640691*^9, 4.000300206982999*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"88fe601e-a29e-448c-bbbf-737bbad3a50d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Numeric Periods of Integrals on ",
 StyleBox["Polylogarithmic",
  FontSlant->"Italic"],
 " Contours"
}], "Subsection",
 CellChangeTimes->{{3.999963143599617*^9, 3.9999631559699087`*^9}, {
  3.9999643845520687`*^9, 3.999964387060627*^9}, {4.000194540728211*^9, 
  4.000194541562614*^9}},ExpressionUUID->"7e0e928a-e0c9-41f5-b778-\
5b64980f4423"],

Cell[CellGroupData[{

Cell[TextData[{
 "polylogPeriods[",
 StyleBox["topology__,",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["{",
  FontWeight->"Plain"],
 StyleBox["numerators_",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["}",
  FontWeight->"Plain"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{3.9999631716044207`*^9, 
  3.9999631972011843`*^9}},ExpressionUUID->"1d2ace63-5962-4994-9333-\
e52a594cf70e"],

Cell[BoxData[
 RowBox[{"draw", "[", "egTopology", "]"}]], "Input",
 CellChangeTimes->{{3.999963430544875*^9, 3.9999634327386913`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"cf2aa213-6847-4fb1-b29a-0a0e05451ace"],

Cell[BoxData[{
 RowBox[{"polylogPeriods", "[", 
  RowBox[{"egTopology", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"ab", "[", 
      RowBox[{"A", ",", "B", ",", "X1", ",", "X2"}], "]"}], ",", 
     RowBox[{"ab", "[", 
      RowBox[{"A", ",", "B", ",", "2", ",", "5"}], "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9999633501301737`*^9, 3.9999633782202263`*^9}, {
  3.999963436615649*^9, 3.999963446601364*^9}, {4.000300190676817*^9, 
  4.000300191044654*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"dd1dfda5-c40c-4992-af93-5723237a4b56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "masterPeriodMatrix[",
 StyleBox["graphTopology__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{3.99996258782349*^9, 
  3.99996260731003*^9}},ExpressionUUID->"b768e77b-b7d2-4cdb-b5c0-\
33e9866143fc"],

Cell[TextData[{
 "The application of ",
 StyleBox["polylogPeriods[",
  FontWeight->"Bold"],
 StyleBox["topology_,",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 StyleBox["masterNumerators",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox["] ",
  FontWeight->"Bold"],
 StyleBox["is given by \n",
  FontWeight->"Plain"],
 StyleBox["masterPeriodMatrix",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.999963481484688*^9, 
  3.9999635218891983`*^9}},ExpressionUUID->"10891953-263f-4c6a-99a0-\
4c134fd37f74"],

Cell[BoxData[{
 RowBox[{"masterPeriodMatrix", "@", "egTopology"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellLabel->
  "In[131]:=",ExpressionUUID->"ef7c785d-a7e1-442b-a27f-e9db901795ef"],

Cell["Recall that this was computed via", "Text",
 CellChangeTimes->{{3.9999635367326517`*^9, 
  3.9999635408983107`*^9}},ExpressionUUID->"f9730767-c1e6-4bec-9ebc-\
a9ca36627565"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"egTopology", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"contourData", "=", 
   RowBox[{"polylogarithmicContours", "[", "egTopology", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"masterNumerators", "@", "egTopology"}], ")"}], "/", "#2"}], "/.", 
      RowBox[{"Thread", "[", 
       RowBox[{"Rule", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"A", ",", "B", ",", "C", ",", "D"}], "}"}], ",", "#1"}], 
        "]"}], "]"}]}], "&"}], "@@@", "contourData"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.999963548484579*^9, 3.999963590500423*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"067de583-c2d7-4f2b-b42d-188715fad1c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "showMasterPeriods[",
 StyleBox["topology__",
  FontWeight->"Plain",
  FontSlant->"Italic"],
 "]"
}], "Subsubsection",
 CellChangeTimes->{{3.999963597057681*^9, 3.9999636019450607`*^9}, {
  3.999964368190461*^9, 
  3.99996437144276*^9}},ExpressionUUID->"24b99bc9-8a58-4c6f-920f-\
c7f64dc5839f"],

Cell[TextData[{
 "This information can be more readily digested using the graphical/formatted \
output of \n",
 StyleBox["showMasterPeriods",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.999963603960711*^9, 
  3.999963624484715*^9}},ExpressionUUID->"2122d764-aeb5-43eb-bd20-\
6f628ffc9df6"],

Cell[BoxData[
 RowBox[{"showMasterPeriods", "@", "egTopology"}]], "Input",
 CellChangeTimes->{{3.999963627723222*^9, 3.9999636304939528`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"ca5facf5-4f26-4d03-b6c8-2a423ad1f789"],

Cell[BoxData[
 RowBox[{"showMasterPeriods", "@", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}]}],
    "}"}]}]], "Input",
 CellChangeTimes->{{3.9999636751085167`*^9, 3.9999636765919533`*^9}, {
  3.9999642330605173`*^9, 3.9999642361724253`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"2fc0c126-033c-496a-89d4-69a50abecb1f"],

Cell[BoxData[
 RowBox[{"showMasterPeriods", "@", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "2", ",", "0", ",", "3", ",", "2", ",", "1", ",", "1"}], 
     "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.999964252984562*^9, 3.9999642695203743`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"49d1dc42-1a20-4ced-91ba-7b96e0f3c626"],

Cell[BoxData[
 RowBox[{"showMasterPeriods", "@", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "2", ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9999642828466187`*^9, 3.999964289363709*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"c13cf60d-da49-4212-892b-96a6f7848953"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Periods of Masters on Contours of their Contact Terms", "Subsection",
 CellChangeTimes->{{3.99996461822075*^9, 
  3.999964637937378*^9}},ExpressionUUID->"c4a14048-6bc2-4b7e-9d8e-\
0d4ff8c2aaeb"],

Cell[CellGroupData[{

Cell["showMasterPeriodsOnDaughters", "Subsubsection",
 CellChangeTimes->{{4.000195158806479*^9, 
  4.000195163784483*^9}},ExpressionUUID->"256cb6f8-cc36-493c-b42f-\
3a16ba073dd5"],

Cell[BoxData[
 RowBox[{"showMasterPeriodsOnDaughters", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.999964662479229*^9, 3.9999646707208433`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"53c535ed-c266-4a61-a964-aa159baf1bb3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1709, 900},
WindowMargins->{{Automatic, -51}, {-478, Automatic}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Chapter"]], 
   Cell[
    StyleData["Section"], CellFrame -> {{0, 0}, {0, 1}}, 
    ShowGroupOpener -> {"InsideFrame", "OutsideFrame", "Inline"}, 
    CellMargins -> {{5, Inherited}, {2, 2}}, 
    CellElementSpacings -> {
     "ClosedCellHeight" -> 12, "ClosedGroupTopMargin" -> 4}, CellBaseline -> 
    Bottom, LineSpacing -> {1, 1}, FontFamily -> "Palatino", FontSize -> 48, 
    FontWeight -> "Bold", FontSlant -> "Italic", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}, 
    PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}, FontColor -> 
    RGBColor[0., 0., 0.6574654764629587], 
    OpenerBoxOptions -> {BaselinePosition -> Baseline}], 
   Cell[
    StyleData["Subsection"], CellMargins -> {{30, 3.}, {2., 8.}}, 
    GroupOpenerColor -> GrayLevel[0.49999237048905165`], FontFamily -> 
    "Times New Roman", FontSize -> 36, FontWeight -> "Bold", FontSlant -> 
    "Plain", FontVariations -> {
     "StrikeThrough" -> False, "Underline" -> False}, 
    PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}, FontColor -> 
    RGBColor[0.6620431830319676, 0., 0.28545052262149995`]], 
   Cell[
    StyleData["Subsubsection"], CellMargins -> {{50, Inherited}, {2, 12}}, 
    FontFamily -> "Times New Roman", FontSize -> 36, FontWeight -> "Bold", 
    FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}, 
    PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}, FontColor -> 
    RGBColor[0.05645838101777676, 0.287861448081178, 0.5044022278171969]], 
   Cell[
    StyleData["Text"], CellMargins -> {{65, 10}, {10, 20}}, AutoIndent -> 
    True, TabSpacings -> {2.5}, LineIndent -> 1, FontFamily -> "Palatino", 
    FontSize -> 24, FontWeight -> "Regular", FontSlant -> "Plain", 
    PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}], 
   Cell[
    StyleData["Input"], FontFamily -> "Times", FontSize -> 18, FontWeight -> 
    "Bold", FontSlant -> "Plain", 
    PrivateFontOptions -> {"FontPostScriptName" -> "Automatic"}], 
   Cell[
    StyleData["Code"]], 
   Cell[
    StyleData["Output"]]}, Visible -> False, FrontEndVersion -> 
  "14.1 for Mac OS X ARM (64-bit) (July 16, 2024)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"334a92fd-5b1f-42fd-ab0b-3bfe3b8d0e09"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 239, 4, 61, "Section",ExpressionUUID->"b6c72a2c-5189-4537-9e25-72c414496b9c"],
Cell[818, 28, 277, 6, 56, "Text",ExpressionUUID->"695b52a5-40df-4570-b04a-a71eab39c1ab"],
Cell[CellGroupData[{
Cell[1120, 38, 232, 4, 49, "Subsection",ExpressionUUID->"08097b89-406f-4c16-ab64-39762f90eb9d"],
Cell[1355, 44, 477, 11, 85, "Text",ExpressionUUID->"54a2808e-0876-44f9-9ce7-80c54ca3edf4"],
Cell[1835, 57, 388, 8, 63, "Input",ExpressionUUID->"3e715964-1983-4253-a1a3-b8cbbb4753f9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2272, 71, 254, 8, 61, "Section",ExpressionUUID->"6f83ba33-63a9-42c7-a881-5178bb3e6587"],
Cell[CellGroupData[{
Cell[2551, 83, 180, 3, 49, "Subsection",ExpressionUUID->"27fcffcb-a0f8-4639-96a1-b8a2922cbc8d"],
Cell[CellGroupData[{
Cell[2756, 90, 284, 9, 53, "Subsubsection",ExpressionUUID->"9a8e9880-9bc7-498c-ab3b-154ae1896cac"],
Cell[3043, 101, 1462, 47, 85, "Text",ExpressionUUID->"bf5ed614-f571-4785-8509-35d3f7d09eba"],
Cell[4508, 150, 238, 4, 35, "Input",ExpressionUUID->"c53b67f0-b0b2-432d-8016-404598859553"],
Cell[4749, 156, 355, 12, 56, "Text",ExpressionUUID->"0a7589af-1814-48ce-9084-2ab708a839f9"],
Cell[5107, 170, 235, 4, 35, "Input",ExpressionUUID->"b2358e24-d827-4052-951f-ed127bb86929"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5379, 179, 279, 8, 53, "Subsubsection",ExpressionUUID->"373d9b4f-97a6-4b5e-b6c8-4459d413ea7c"],
Cell[5661, 189, 667, 20, 85, "Text",ExpressionUUID->"f7cd53ba-6f59-4675-90b4-e6d71040beb4"],
Cell[6331, 211, 529, 11, 35, "Input",ExpressionUUID->"7c6edb70-e026-4c50-adb7-9bd351f428df"],
Cell[6863, 224, 365, 9, 35, "Input",ExpressionUUID->"f799e3a9-d51b-49dc-aec5-62388dadc375"],
Cell[7231, 235, 375, 9, 35, "Input",ExpressionUUID->"181a0f7f-b807-43c8-b454-dba08a3db69a"],
Cell[7609, 246, 454, 13, 56, "Text",ExpressionUUID->"ba971041-a658-4bc5-b25e-a76a7bfba163"],
Cell[8066, 261, 541, 15, 35, "Input",ExpressionUUID->"7a023ddd-cfc6-4c54-bf40-7542bf8fec54"],
Cell[8610, 278, 510, 14, 35, "Input",ExpressionUUID->"b4dd6bbf-9330-45bf-bf9c-1d6252825d0c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9169, 298, 278, 8, 49, "Subsection",ExpressionUUID->"d0a12320-41b6-4bb8-bc1e-ad2cd4447b69"],
Cell[CellGroupData[{
Cell[9472, 310, 306, 10, 53, "Subsubsection",ExpressionUUID->"5e00b082-74ec-4a52-ab00-45022d8668c9"],
Cell[9781, 322, 660, 24, 85, "Text",ExpressionUUID->"aa8eec7e-57a0-48c1-94d7-0651906c0ab4"],
Cell[10444, 348, 322, 5, 63, "Input",ExpressionUUID->"b7a08af2-32dd-47c5-b170-b2c18e9f88b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10803, 358, 262, 9, 53, "Subsubsection",ExpressionUUID->"1a194cb2-f3d3-4c8f-a358-87986ea71b2c"],
Cell[11068, 369, 485, 18, 85, "Text",ExpressionUUID->"07447846-41e9-42db-93cd-3f0e3a3e00f8"],
Cell[11556, 389, 416, 8, 92, "Input",ExpressionUUID->"3bd87394-5038-4aae-b6d4-a1e042a0db09"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12021, 403, 383, 12, 49, "Subsection",ExpressionUUID->"4a9540d3-64d5-403e-85a0-3068b7544cd5"],
Cell[CellGroupData[{
Cell[12429, 419, 256, 9, 53, "Subsubsection",ExpressionUUID->"36b3edd7-6a78-4866-bd8c-2584658adc91"],
Cell[12688, 430, 374, 10, 85, "Text",ExpressionUUID->"f6ed77e8-6bc8-4513-9a95-27a9a811b41b"],
Cell[13065, 442, 837, 22, 120, "Input",ExpressionUUID->"715f91a8-c38c-4459-a8ce-886379ab4c99"],
Cell[13905, 466, 613, 15, 120, "Input",ExpressionUUID->"7a00e956-7983-43e1-925c-bfe4193fede0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14555, 486, 261, 9, 53, "Subsubsection",ExpressionUUID->"cd80eea8-9c13-4b0a-8a5d-000ec7ec3c8d"],
Cell[14819, 497, 383, 12, 85, "Text",ExpressionUUID->"43e03acd-2834-4081-adf6-69a8bbb0b7db"],
Cell[15205, 511, 644, 15, 120, "Input",ExpressionUUID->"f6b0ea55-0f28-4adb-955c-ead7305a32b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15886, 531, 254, 9, 53, "Subsubsection",ExpressionUUID->"5bbee3b8-9dbe-46c0-830c-4697422f5a06"],
Cell[16143, 542, 402, 12, 85, "Text",ExpressionUUID->"69172b51-908d-413c-8181-1b71af06e551"],
Cell[16548, 556, 626, 14, 120, "Input",ExpressionUUID->"65b2c9e2-9796-416d-88af-f8cfbc901ca4"],
Cell[17177, 572, 319, 10, 56, "Text",ExpressionUUID->"a6a0db2b-eac5-449e-9d5a-2d8ae174bbb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17533, 587, 261, 9, 53, "Subsubsection",ExpressionUUID->"d35d8daf-960f-4042-a8bd-2b2cfc579f6d"],
Cell[17797, 598, 614, 14, 120, "Input",ExpressionUUID->"b4b96859-dc36-49dd-bda3-fb5decb9010c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18460, 618, 197, 3, 49, "Subsection",ExpressionUUID->"f6cc34ee-3b9e-4b26-af22-27b30e109b2e"],
Cell[CellGroupData[{
Cell[18682, 625, 258, 9, 53, "Subsubsection",ExpressionUUID->"90bb6989-f428-4d52-b6b5-f2f35ccc89b4"],
Cell[18943, 636, 250, 7, 85, "Text",ExpressionUUID->"1a8010f2-37a4-41a7-8ba3-08779717887c"],
Cell[19196, 645, 767, 19, 148, "Input",ExpressionUUID->"e47912d2-5291-474e-8e67-b1013ead4f03"],
Cell[19966, 666, 410, 14, 56, "Text",ExpressionUUID->"21d452e9-1fd9-4ab3-abb9-01ca3cb21f04"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20437, 687, 176, 3, 61, "Section",ExpressionUUID->"91cc7c6d-e22b-4fec-b47a-862110a84fe8"],
Cell[CellGroupData[{
Cell[20638, 694, 222, 4, 49, "Subsection",ExpressionUUID->"b1750c84-0168-4853-b82b-469801e7ec65"],
Cell[20863, 700, 386, 12, 85, "Text",ExpressionUUID->"6f161710-ec9c-424a-8493-6147f3b0d9ce"],
Cell[CellGroupData[{
Cell[21274, 716, 262, 9, 53, "Subsubsection",ExpressionUUID->"b6a66a5a-1574-4b86-8475-cf484ff6e8ed"],
Cell[21539, 727, 768, 20, 120, "Input",ExpressionUUID->"b55ab3b2-5c23-4a61-9c4c-f0720944ae5d"],
Cell[22310, 749, 748, 20, 120, "Input",ExpressionUUID->"e90fcf1a-26c0-45ed-96d1-ec3840ac3aa1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23107, 775, 217, 4, 49, "Subsection",ExpressionUUID->"21923fbb-b58a-44d0-b325-e96d660c944e"],
Cell[CellGroupData[{
Cell[23349, 783, 261, 9, 53, "Subsubsection",ExpressionUUID->"1c91d646-439a-42be-9583-5576c14963d2"],
Cell[23613, 794, 755, 20, 120, "Input",ExpressionUUID->"f51c9be5-8deb-402f-a66a-faf1de1e1417"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24417, 820, 317, 6, 49, "Subsection",ExpressionUUID->"22a30fc4-26ad-45a9-ae12-6c9dd994e6ef"],
Cell[24737, 828, 241, 6, 56, "Text",ExpressionUUID->"e4a230f8-9f22-4ccf-b2d0-f0bf989de836"],
Cell[CellGroupData[{
Cell[25003, 838, 263, 9, 53, "Subsubsection",ExpressionUUID->"0e62945b-fa4c-4431-9865-dda78547002f"],
Cell[25269, 849, 414, 10, 35, "Input",ExpressionUUID->"186ba47c-6acb-4be7-bbcf-c2d229aeb003"],
Cell[25686, 861, 415, 10, 35, "Input",ExpressionUUID->"25ffb8da-f3b3-429b-8adc-ab6ef25aa7f6"],
Cell[26104, 873, 425, 10, 35, "Input",ExpressionUUID->"d5e825ba-a8aa-420b-9bf5-ba8b83ca0c7e"],
Cell[26532, 885, 401, 8, 56, "Text",ExpressionUUID->"9ab31fce-3167-48ca-8451-e49c4a373c44"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26982, 899, 372, 12, 49, "Subsection",ExpressionUUID->"c6c018a3-063d-4a2e-8b2d-7e496fddbc0a"],
Cell[CellGroupData[{
Cell[27379, 915, 278, 9, 53, "Subsubsection",ExpressionUUID->"c9f7bcd0-9e77-4550-8c5b-411386bdaee2"],
Cell[27660, 926, 169, 3, 56, "Text",ExpressionUUID->"038eafb9-cacc-40d4-8258-23c604feccc6"],
Cell[27832, 931, 635, 17, 63, "Input",ExpressionUUID->"773feb50-67fb-436d-9a84-b5c9121ed5f8"],
Cell[28470, 950, 241, 6, 56, "Text",ExpressionUUID->"4698db98-7aaa-4b98-a976-56838a85b9f9"],
Cell[28714, 958, 235, 3, 35, "Input",ExpressionUUID->"b4671621-e64b-467c-b985-7782e7c74a32"],
Cell[28952, 963, 1114, 24, 232, "Text",ExpressionUUID->"234f0a77-f3f7-481f-9c37-3bf52d981917"],
Cell[30069, 989, 687, 21, 115, "Text",ExpressionUUID->"f875c7c7-3c69-4b86-acd4-ce8932a83c17"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30793, 1015, 274, 9, 53, "Subsubsection",ExpressionUUID->"bd169465-782a-480a-94a3-eca7f485d409"],
Cell[31070, 1026, 698, 19, 63, "Input",ExpressionUUID->"8fd9151c-5da4-4d22-b7a5-2040a33ebd6d"],
Cell[31771, 1047, 274, 4, 35, "Input",ExpressionUUID->"0ce40e29-70c7-464c-ba22-11ffeb2a9bce"],
Cell[32048, 1053, 232, 3, 35, "Input",ExpressionUUID->"6821063b-ef5f-4ac2-8753-11fc5c81fc1b"],
Cell[32283, 1058, 517, 11, 92, "Input",ExpressionUUID->"eaf62511-2c76-4ab1-b925-3c9913ad0826"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32861, 1076, 187, 3, 61, "Section",ExpressionUUID->"90a9d110-a746-4820-a639-c0a108cc26ba"],
Cell[33051, 1081, 853, 27, 115, "Text",ExpressionUUID->"5aa0e52d-661c-4555-b8e6-e05f61bad541"],
Cell[33907, 1110, 183, 2, 35, "Input",ExpressionUUID->"ff14e168-2d4b-4919-9a49-e36c8d1f37a4"],
Cell[CellGroupData[{
Cell[34115, 1116, 169, 3, 49, "Subsection",ExpressionUUID->"96a9ff75-449f-4b43-a7c8-d023d48a86e7"],
Cell[CellGroupData[{
Cell[34309, 1123, 212, 4, 53, "Subsubsection",ExpressionUUID->"a3c4d3a9-da68-4db8-9cf8-e9a05760f61b"],
Cell[34524, 1129, 277, 6, 56, "Text",ExpressionUUID->"2a2d2616-4092-47f1-8530-4ff055354f62"],
Cell[34804, 1137, 316, 5, 63, "Input",ExpressionUUID->"39f626ce-66c1-41f8-862d-371ced90394e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35157, 1147, 236, 4, 53, "Subsubsection",ExpressionUUID->"0656e7fd-3316-43d5-9641-44759e2d4601"],
Cell[35396, 1153, 315, 5, 63, "Input",ExpressionUUID->"7e2ca220-babd-476d-8749-534097c02675"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35760, 1164, 177, 3, 49, "Subsection",ExpressionUUID->"7648acfc-09a8-472e-9af1-7ff318b928f2"],
Cell[CellGroupData[{
Cell[35962, 1171, 267, 10, 53, "Subsubsection",ExpressionUUID->"078f6249-0e5b-4651-8a44-589b117cb664"],
Cell[36232, 1183, 444, 17, 56, "Text",ExpressionUUID->"a84ed398-84ec-4d2c-b7c0-1eb7925b1be6"],
Cell[36679, 1202, 274, 6, 35, "Input",ExpressionUUID->"4456b29f-4bab-4167-8828-9386e7f08328"],
Cell[36956, 1210, 328, 12, 56, "Text",ExpressionUUID->"df7441ed-cd80-402a-a4f5-bbcd8e92f124"],
Cell[37287, 1224, 470, 12, 63, "Input",ExpressionUUID->"78078627-697f-4e96-88db-388908f86f64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37794, 1241, 320, 10, 53, "Subsubsection",ExpressionUUID->"ae5d4a20-0169-44d5-b9d7-79b520119269"],
Cell[38117, 1253, 520, 19, 56, "Text",ExpressionUUID->"0d3dd3c1-03f8-4f6c-9d00-1020d301abd5"],
Cell[38640, 1274, 683, 18, 92, "Input",ExpressionUUID->"993d6d7a-8971-4c6c-83fc-18c968c0e425"],
Cell[39326, 1294, 262, 7, 85, "Text",ExpressionUUID->"4a9e4226-ecd2-437c-8db9-1e6025ec8124"],
Cell[39591, 1303, 967, 27, 120, "Input",ExpressionUUID->"d977516a-06c9-46fe-9ce1-3d26198f44dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40595, 1335, 321, 12, 53, "Subsubsection",ExpressionUUID->"cd5222f5-186f-4d08-94c7-872d010af686"],
Cell[40919, 1349, 577, 16, 85, "Text",ExpressionUUID->"cb07a6bb-6af4-466b-87aa-210a18be497c"],
Cell[41499, 1367, 685, 18, 63, "Input",ExpressionUUID->"0fafd243-2f8f-4147-9d84-0df4741bc97a"],
Cell[42187, 1387, 314, 8, 56, "Text",ExpressionUUID->"db41156a-29f6-4279-af66-e2b2c3786213"],
Cell[42504, 1397, 888, 23, 120, "Input",ExpressionUUID->"111d5250-1340-4815-b638-1801c8a30af9"],
Cell[43395, 1422, 445, 15, 56, "Text",ExpressionUUID->"279ce202-8991-4a4a-a608-cba5c789700d"],
Cell[43843, 1439, 839, 22, 120, "Input",ExpressionUUID->"2a97ec2b-82fe-4ac5-8087-5f4ae6838264"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44719, 1466, 350, 13, 53, "Subsubsection",ExpressionUUID->"d82985f1-8fbb-41c1-a60f-2c957f1a88dd"],
Cell[45072, 1481, 379, 11, 56, "Text",ExpressionUUID->"cb759d09-3485-4fa0-8926-84c64a3f472b"],
Cell[45454, 1494, 700, 19, 35, "Input",ExpressionUUID->"d84f8da5-f363-4e2c-94d0-3b7829b5ba8e"],
Cell[46157, 1515, 858, 38, 56, "Text",ExpressionUUID->"430b2b22-4186-4547-a8bb-95981a5c702d"],
Cell[47018, 1555, 935, 26, 120, "Input",ExpressionUUID->"5d7d81ab-85b9-439e-9f00-2fc450214828"],
Cell[47956, 1583, 665, 19, 63, "Input",ExpressionUUID->"3a4ca7a0-ea56-4bc7-a63a-a7a6bb89675b"],
Cell[48624, 1604, 277, 4, 63, "Input",ExpressionUUID->"5f6f97a9-ca90-4920-8337-6cff95955675"],
Cell[48904, 1610, 1901, 55, 205, "Input",ExpressionUUID->"e0154b54-2c72-4692-9f84-bb1b5eaa4e78"],
Cell[50808, 1667, 577, 17, 35, "Input",ExpressionUUID->"38c4f6b4-456e-439a-9ab6-a1905cf62d17"],
Cell[51388, 1686, 539, 15, 56, "Text",ExpressionUUID->"b073184a-c9d3-4368-b8ff-0c562ffd21cd"],
Cell[51930, 1703, 314, 9, 35, "Input",ExpressionUUID->"b45a5977-93cf-47a2-9603-89a24c8fba85"],
Cell[52247, 1714, 469, 9, 56, "Text",ExpressionUUID->"c701a2eb-1521-498d-ab36-b7ba58b048a3"],
Cell[52719, 1725, 486, 13, 35, "Input",ExpressionUUID->"812b6092-b122-43b7-a6a3-c4caec4a700e"],
Cell[53208, 1740, 197, 3, 56, "Text",ExpressionUUID->"e98789aa-63d5-4a15-a6b3-9637ac1f7be1"],
Cell[53408, 1745, 797, 23, 63, "Input",ExpressionUUID->"dbedf735-fef5-4174-8b71-247cdab52707"],
Cell[54208, 1770, 2846, 82, 233, "Input",ExpressionUUID->"5473fb0f-eb08-4198-9983-c19b729cbc51"],
Cell[57057, 1854, 574, 17, 35, "Input",ExpressionUUID->"0608029d-b0f9-4a91-8d37-77fa5dae41df"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57692, 1878, 235, 4, 61, "Section",ExpressionUUID->"8fb3e543-6cf3-44da-aef2-4f073fad8274"],
Cell[CellGroupData[{
Cell[57952, 1886, 190, 3, 49, "Subsection",ExpressionUUID->"9f079c63-7929-457e-934c-8966ad3c255f"],
Cell[CellGroupData[{
Cell[58167, 1893, 271, 9, 53, "Subsubsection",ExpressionUUID->"ff4dab0d-3992-44af-8c02-89d10676346d"],
Cell[58441, 1904, 541, 18, 56, "Text",ExpressionUUID->"b49984a7-e40b-44bc-96bb-8943968d139b"],
Cell[58985, 1924, 706, 19, 63, "Input",ExpressionUUID->"259eb96b-7135-46ae-8846-8a055000323c"],
Cell[59694, 1945, 427, 9, 63, "Input",ExpressionUUID->"310fc8e8-5013-4383-9476-c3b177a9d90f"],
Cell[60124, 1956, 1336, 45, 144, "Text",ExpressionUUID->"6857cb76-c596-4049-8f76-8eca0761cf78"],
Cell[61463, 2003, 348, 12, 56, "Text",ExpressionUUID->"594b5d9b-da54-4354-ae24-81de6baa6380"],
Cell[61814, 2017, 775, 20, 92, "Input",ExpressionUUID->"650091c2-1189-4317-9b5f-172d5fe761e8"],
Cell[62592, 2039, 459, 15, 56, "Text",ExpressionUUID->"58ab460c-9d9e-4c80-9094-ab4111e64571"],
Cell[63054, 2056, 524, 15, 85, "Text",ExpressionUUID->"9fed87cd-330f-47c4-9749-f63d39624709"],
Cell[63581, 2073, 494, 12, 63, "Input",ExpressionUUID->"88fe601e-a29e-448c-bbbf-737bbad3a50d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64124, 2091, 361, 9, 49, "Subsection",ExpressionUUID->"7e0e928a-e0c9-41f5-b778-5b64980f4423"],
Cell[CellGroupData[{
Cell[64510, 2104, 413, 16, 53, "Subsubsection",ExpressionUUID->"1d2ace63-5962-4994-9333-e52a594cf70e"],
Cell[64926, 2122, 217, 4, 35, "Input",ExpressionUUID->"cf2aa213-6847-4fb1-b29a-0a0e05451ace"],
Cell[65146, 2128, 632, 15, 63, "Input",ExpressionUUID->"dd1dfda5-c40c-4992-af93-5723237a4b56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65815, 2148, 265, 9, 53, "Subsubsection",ExpressionUUID->"b768e77b-b7d2-4cdb-b5c0-33e9866143fc"],
Cell[66083, 2159, 523, 19, 85, "Text",ExpressionUUID->"10891953-263f-4c6a-99a0-4c134fd37f74"],
Cell[66609, 2180, 218, 4, 63, "Input",ExpressionUUID->"ef7c785d-a7e1-442b-a27f-e9db901795ef"],
Cell[66830, 2186, 179, 3, 56, "Text",ExpressionUUID->"f9730767-c1e6-4bec-9ebc-a9ca36627565"],
Cell[67012, 2191, 1316, 38, 148, "Input",ExpressionUUID->"067de583-c2d7-4f2b-b42d-188715fad1c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68365, 2234, 311, 10, 53, "Subsubsection",ExpressionUUID->"24b99bc9-8a58-4c6f-920f-c7f64dc5839f"],
Cell[68679, 2246, 301, 8, 85, "Text",ExpressionUUID->"2122d764-aeb5-43eb-bd20-6f628ffc9df6"],
Cell[68983, 2256, 225, 4, 35, "Input",ExpressionUUID->"ca5facf5-4f26-4d03-b6c8-2a423ad1f789"],
Cell[69211, 2262, 474, 12, 35, "Input",ExpressionUUID->"2fc0c126-033c-496a-89d4-69a50abecb1f"],
Cell[69688, 2276, 437, 12, 35, "Input",ExpressionUUID->"49d1dc42-1a20-4ced-91ba-7b96e0f3c626"],
Cell[70128, 2290, 395, 10, 35, "Input",ExpressionUUID->"c13cf60d-da49-4212-892b-96a6f7848953"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70572, 2306, 200, 3, 49, "Subsection",ExpressionUUID->"c4a14048-6bc2-4b7e-9d8e-0d4ff8c2aaeb"],
Cell[CellGroupData[{
Cell[70797, 2313, 179, 3, 53, "Subsubsection",ExpressionUUID->"256cb6f8-cc36-493c-b42f-3a16ba073dd5"],
Cell[70979, 2318, 406, 10, 35, "Input",ExpressionUUID->"53c535ed-c266-4a61-a964-aa159baf1bb3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/two_loop_masters.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Master Integrals with Triangle Power Counting: Explicit Numerators and Toolbox
       prepared by Jacob Bourjaily
               [arXiv:2610.XXXXX].                                                                
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


(* ::Section:: *)
(*General Headers*)


(* ::Subsection:: *)
(*Protected Symbols*)


Protect[ab,eps,delta,delta2,cap,dif,shift,power,z];


(* ::Subsection:: *)
(*General Utilities*)


nice[exprn_]:=Module[{integerPaddingRule={(integerSequence:_Integer..)/;(Length[{integerSequence}]>1):>(integerSequence/.{q_Integer:>If[q>9,Row[List[Spacer[2],ToString[q],Spacer[2]]],ToString[q]]})},fontRule={Row[q_List]:>Row@(Style[#,FontFamily->"Times",FontSize->16]&/@q)},loopLineRule=Join@@({RuleDelayed[h_[x___,#1,#2,y___],h[x,Row[{"(",#3,")"}],y]],RuleDelayed[h_[#1,#2][r__],h[Row[{"(",#3,")"}]][r]]}&@@@(Join@@@Transpose[{({{Symbol["A"],Symbol["B"]},{Symbol["C"],Symbol["D"]},{Symbol["X1"],Symbol["X2"]}}),{{Style[Subscript["\[ScriptL]",1],RGBColor[0.575,0,0.225]],""},{Style[Subscript["\[ScriptL]",2],RGBColor[0,0,0.575]],""},{Style["X",RGBColor[0,0,0.445,0.6451]],""}}}])),shiftRule={shift[x_,y_]:>Subscript["Q",If[Length[x]==1,Row[x],Row@(Style[#,FontSize->10]&/@{"(",Sequence@@Flatten[((Join@@(If[Head[#]===Integer,If[#>9,{{Spacer[2],ToString[#],Spacer[2]}},{ToString[#]}],{ToString[#]}]&/@(x))))],")"})]]},capRule={cap[x_,y_]:>Row[Flatten[List[If[Length[x]>1,{"(",x,")"},x],"\[Intersection]",If[Length[y]>1,{"(",y,")"},y]]]]},bracketRule={ab[x__]:>Row[{"\[LeftAngleBracket]",x,"\[RightAngleBracket]"}],delta[x__]:>Row[{"\[CapitalDelta][",Sequence@@Riffle[(Row[{"(",Sequence@@#,")"}]&/@{x}),","],"]"}],eps[x__]:>Row[{"\[Epsilon][",Sequence@@Riffle[(If[Head[First@#]===Row,Row[{Sequence@@#}],Row[{"(",Sequence@@#,")"}]]&/@{x}),","],"]"}],delta2[x_][y1_,y2_,z__]:>Row[{Subsuperscript["\[CapitalDelta]",2,If[Length[x]>1,Row[{"(",Sequence@@(Style[#,FontSize->12]&/@Flatten[{x}]),")"}],Row[Style[#,FontSize->12]&/@x]]],"[",Sequence@@Riffle[(Row[{"(",Sequence@@#,")"}]&/@{y1,y2}),","],";",Sequence@@Riffle[(Row[{"(",Sequence@@#,")"}]&/@{z}),","],"]"}]},matrixRule={q_?MatrixQ:>MatrixForm[q]},powerRule=power[x_,q_]:>Power[x,q]},Replace[Fold[Replace[#1,#2,{0,\[Infinity]}]&,(exprn/.loopLineRule),{shiftRule,integerPaddingRule,loopLineRule,bracketRule,shiftRule,capRule,fontRule,bracketRule,powerRule}],matrixRule,{0,1}]];
byteCount[bytes_]:=If[Head[bytes]===Integer,Module[{chopped,unitRules=Thread[Rule[Range[0,5],Style[#,FontFamily->"Times",FontSize->16,Bold]&/@{"bytes","kB","MB","GB","TB","PB"}]],unit},unit=Floor[Log[Power[10,3],bytes]];chopped=(Round[10bytes/(Power[Power[10,3],unit])]);Row[{Row[{#1,#2,#3,".",#4}]&@@(PadLeft[Style[#,FontFamily->"Times",FontSize->16]&/@IntegerDigits[chopped],4,Style[0,FontFamily->"Times",FontSize->16,GrayLevel[1]]]),(unit/.unitRules)},Spacer[1]]],byteCount[ByteCount[bytes]]];

niceTime[timeInSec_]:=If[timeInSec<($TimeUnit/100)||Not[NumericQ[timeInSec]]||Precision[timeInSec]==0,"",Module[{units=Style[#,FontFamily->"Times",FontSize->16,RGBColor[0.05,0.05,0.5]]&/@{"  years","  weeks","  days"," hrs"," min"," sec"," ms"," \[Mu]s"," ns"},choppedTime=(Quotient[Mod[timeInSec,#1],#2]&@@@Partition[{timeInSec 100,31557600,3600*24*7,3600*24,3600,60,1,10^-3,10^-6,10^-9},2,1])},Row[Riffle[Row[Style[#,FontFamily->"Times",FontSize->16]&/@#]&/@DeleteCases[First[Select[Partition[Transpose[{choppedTime,units}],2,1],First[First[#]]>0&,1]],{0,x_}],", "]]]];
timed[exprn_]:=Block[{t0=AbsoluteTime[],exprnHead=Unevaluated[exprn][[0]],output},If[exprnHead===Map,exprnHead=Unevaluated[exprn][[1,0]];];If[exprnHead===Function,exprnHead="";,exprnHead=Row[{" ",Style[exprnHead,Bold]}];];output=Evaluate[exprn];Print["   Evaluation of the function",exprnHead," required ",niceTime[AbsoluteTime[]-t0]," to complete."];output];SetAttributes[timed,HoldFirst];


(* ::Section:: *)
(*General Structure of Masters: Naming, and Covering Relations*)


(* ::Subsection:: *)
(*Basic Topologies*)


topologyList=List[{3},{4},{3,0,3},{4,0,3},{3,0,4},{4,0,4},{2,1,2},{3,1,2},{2,1,3},{3,1,3},{4,1,2},{2,1,4},{4,1,3},{3,1,4},{4,1,4}];


(* ::Subsubsection::Closed:: *)
(*Backend: checking validity of integral specifications*)


tools`validQ[{abc__Integer},{legs__List}]:=(tools`validQ[{abc},Length/@{legs}]);
tools`validQ[{a_Integer,b_Integer,c_Integer},{legs__Integer}]:=(b>=0)&&(Min[{a,c}]>=2)&&(Min[{legs}]>=0)&&(Min[Drop[{legs},{a}][[1;;-2]]]>=1)&&(((a+b+c)-Length[{legs}]-If[b===0,0,1]==0));
tools`validQ[{type_Integer},{legs__Integer}]:=(Length[{legs}]==type)&&(Min[{legs}]>=1);

(*a type is "known" if it is relevant for four-dimensional amps---namely, those that can be drawn via "draw"*)
tools`knownTypeQ[{abc__Integer},rest___]:=MemberQ[topologyList,{abc}];



(* ::Subsection:: *)
(*Graph Propagators*)


propagatorList[{a_Integer,b_Integer,c_Integer},legList_]:=Block[{full=tools`paddedLegs[a][legList]},ab@@@Join[Join@@@Transpose[{Join[{A,B}&/@Range[a],{C,D}&/@Range[Length[legList]-a]],({#1[[-1]],#2[[1]]}&@@@RotateRight[Partition[full,2,1,1]])}],If[b===0,{},{ab[A,B,C,D]}],{ab[A,B,X1,X2],ab[C,D,X1,X2]}]];
propagatorList[{q_Integer},{legLabels__List}]:=Block[{full=(Replace[{legLabels},{{x_,y___,z_}:>{x,z}},{1}])},Append[ab[A,B,##]&@@@({#1[[-1]],#2[[1]]}&@@@RotateRight[Partition[full,2,1,1]]),ab[A,B,X1,X2]]];
propagatorList[{{type__Integer},{legLabels__List}}]:=propagatorList[{type},{legLabels}];


(* ::Subsection:: *)
(*Master Topologies for n External Particles *)


completeMasterTopologies[n_Integer]/;n>=4:=allMasterTopologies[n]=Join@@(Function[{a,b,c},{{a,b,c},#}&/@#&/@(Function[{lens},Block[{seed=Mod[Total[lens[[1;;#-1]]]+Range[lens[[#]]]+1,n,1]&/@Range[a+c]},Table[Mod[seed+j-1,n,1],{j,If[lens[[1;;a]]===lens[[-c;;-1]],1/2,1]n}]]]/@tools`legLengthSeeds[n][a,c])]@@@(Reverse/@List[{4,0,4},{3,1,4},{2,1,4},{3,1,3},{3,0,4},{2,1,3},{3,0,3},{2,1,2}]));
allMasterTopologies[n_Integer]/;n>=4:=DeleteDuplicatesBy[(completeMasterTopologies[n][[All,1]]),tools`topologyClass@@#&];


(* ::Subsubsection::Closed:: *)
(*Backend: leg standardization and manipulations*)


tools`paddedLegs[a_Integer][legList_]:=(DeleteDuplicates[#[[{1,-1}]]]&/@ReplacePart[legList,{a->Join@@(legList[[{a,a+1,a-1,a}]]),-1->Join@@(legList[[{-1,1,-2,-1}]])}]);
tools`legLengthSeeds[n_Integer][a_Integer,b_Integer]:=tools`legLengthSeeds[n][a,b]=Block[{base=Join@@(Append[1&/@Range[#],0]&/@{a-1,b-1})},(#+base&/@If[a==b,Select[#,OrderedQ[{#[[1;;a]],#[[-b;;-1]]}]&],#]&@(If[b==2,DeleteCases[#,{x___,0,0,0}],#]&@(If[a==2,DeleteCases[#,{0,0,x___,0}],#]&@(Sort[DeleteDuplicates[Join@@(Permutations/@Reverse/@(IntegerPartitions[n+2,{a+b}]-1))]]))))];
tools`topologyClass[{abc__Integer},{legs__List}]/;tools`validQ[{abc},Length/@{legs}]:={{abc},((Min[{#,2}]&/@((Length/@{legs})+If[Length[{abc}]==3,SparseArray[{First[{abc}]->1,-1->1},Length[{legs}]],0]))-If[Length[{abc}]==3,SparseArray[{First[{abc}]->1,-1->1},Length[{legs}]],0])};
tools`splitSets[{legLabels__},k_Integer]:=Module[{legs={legLabels}},DeleteCases[#,int,{0,\[Infinity]}]&/@Select[Flatten[Table[{{legs[[1;;-nR-1]],k-kR-1},{legs[[-nR;;-1]],kR}},{nR,2,Length[legs]-2},{kR,Range@@Sort[{0,nR-3}]}],1],MemberQ[Range@@Sort[{0,Length[#[[1,1]]]-3}],#[[1,2]]]&]];
tools`standardLegs[{legNumbers__Integer}]:=Module[{n=Total[{legNumbers}]},Mod[(Range[{legNumbers}[[#]]]+Total[{legNumbers}[[1;;#-1]]]&/@Range[Length[{legNumbers}]])+1,n,1]];


(* ::Subsection:: *)
(*Covering Relations*)


(* ::Subsubsection:: *)
(*Contact Terms (aka "Daughters")*)


(*levelOneDaughters works on any valid topology specification*)
levelOneDaughters[{a_Integer,b_Integer,c_Integer},{legs__List}]/;tools`validQ[{a,b,c},{legs}]:=Select[DeleteDuplicates@Block[{set1=RotateRight[{legs}][[1;;a+1]],set2={legs}[[a;;-1]]},Join[If[a+b>=3,({{a-1,b,c},#}&/@(RotateLeft[Join[Join[set1[[1;;#-1]],{Join@@set1[[#;;#+1]]},set1[[#+2;;-1]]],{legs}[[a+1;;-2]]]]&/@Range[a])),{}],If[b+c>=3,{{a,b,c-1},#}&/@(Join[{legs}[[1;;a-1]],Join[set2[[1;;#-1]],{Join@@set2[[#;;#+1]]},set2[[#+2;;-1]]]]&/@Range[c]),{}],If[Min[{a,c}]>=2&&b>0,{{a,b-1,c},#}&/@({{legs}}),{}]]],tools`validQ@@#&];
levelOneDaughters[{k_Integer},{legs__List}]/;(Length[{legs}]==k>1):=Module[{dlegs=Append[#[[1;;-3]],Join@@#[[-2;;-1]]]&/@(Partition[{legs},k,1,1])},{{k-1},#}&/@(SortBy[Partition[#,k-1,1,1],If[Head[First[{legs}]]===Integer,#,Length/@#]&][[1]]&/@dlegs)];
levelOneDaughters[{abc__Integer},{legs__Integer}]:=({#1,Length/@#2}&@@@levelOneDaughters[{abc},tools`standardLegs[{legs}]]);
levelOneDaughters[{{type__Integer},{legs__}}]:=levelOneDaughters[{type},{legs}];

(*allDaughtersComplete works on any valid topology specification*)
allDaughtersComplete[{a_Integer,b_Integer,c_Integer},{legs__}]/;tools`validQ[{a,b,c},{legs}]:=DeleteDuplicates[Join@@(FixedPoint[DeleteCases[Append[#,DeleteDuplicates[Join@@(levelOneDaughters@@@#[[-1]])]],{}|levelOneDaughters[__]]&,{{{{a,b,c},{legs}}}}][[2;;-1]])];
allDaughtersComplete[{k_Integer},{legs__}]/;(Length[{legs}]==k>=2):=Join@@Nest[DeleteCases[Append[#,DeleteDuplicates[Join@@(levelOneDaughters@@@#[[-1]])]],{}]&,{{{{k},{legs}}}},k-1][[2;;-1]];
allDaughtersComplete[{{type__Integer},{legs__}}]:=allDaughtersComplete[{type},{legs}];

(*selects only those daughters relevant to triangle power-counting integrals*)
allDaughters[{type__Integer},{legs__}]:=Select[allDaughtersComplete[{type},{legs}],tools`knownTypeQ@@#&];
allDaughters[{{type__Integer},{legs__}}]:=allDaughters[{type},{legs}];


(* ::Subsubsection:: *)
(*Graphs Containing a Given Topology (aka "Parents")*)


levelOneParents[{a_Integer,b_Integer,c_Integer},{legs__List}]/;tools`validQ[{a,b,c},{legs}]:=If[Max[Length/@{legs}]==1,{},DeleteDuplicates@Block[{set1=RotateRight[{legs}][[1;;a+1]],set2={legs}[[a;;-1]]},Join[If[True(*a<4*),{{a+1,b,c},#}&/@RotateLeft/@Join[Join[{set1[[1,1;;#-1]],set1[[1,#;;-1]]},set1[[2;;-1]],{legs}[[a+1;;-2]]]&/@Range[Length[set1[[1]]]],Join@@Table[(Join[set1[[1;;j-1]],{set1[[j,1;;#]],set1[[j,#+1;;-1]]},set1[[j+1;;-1]],{legs}[[a+1;;-2]]]&/@Range[Length[set1[[j]]]-1]),{j,2,Length[set1]}],Join[set1[[1;;-2]],{set1[[-1,1;;#]],set1[[-1,#+1;;-1]]},{legs}[[a+1;;-2]]]&/@Range[Length[set1[[-1]]]]],{}],If[True(*c<4*),{{a,b,c+1},#}&/@Join[Join[{legs}[[1;;a-1]],{set2[[1,1;;#-1]],set2[[1,#;;-1]]},set2[[2;;-1]]]&/@Range[Length[set2[[1]]]],Join@@Table[(Join[{legs}[[1;;a-1]],set2[[1;;j-1]],{set2[[j,1;;#]],set2[[j,#+1;;-1]]},set2[[j+1;;-1]]]&/@Range[Length[set2[[j]]]-1]),{j,2,Length[set2]}],Join[{legs}[[1;;a-1]],set2[[1;;-2]],{set2[[-1,1;;#]],set2[[-1,#+1;;-1]]}]&/@Range[Length[set2[[-1]]]]],{}],If[b==0&&a+c<=8,{{{a,b+1,c},{legs}}},{}]]]];
levelOneParents[{p_Integer},{legs__List}]/;tools`validQ[{p},{legs}]:=If[Max[Length/@{legs}]==1,{},{{p+1},#}&/@(Join@@Table[Join[{legs}[[1;;j-1]],{{legs}[[j,1;;k]],{legs}[[j,k+1;;-1]]},{legs}[[j+1;;-1]]],{j,Length[{legs}]},{k,Length[{legs}[[j]]]-1}])];
levelOneParents[{abc__Integer},{legs__Integer}]:=({#1,Length/@#2}&@@@levelOneParents[{abc},tools`standardLegs[{legs}]]);
levelOneParents[{{abc__Integer},{legs__}}]:=levelOneParents[{abc},{legs}];

allParentsComplete[{abc__Integer},{legs__}]/;tools`validQ[{abc},{legs}]:=DeleteDuplicates[Join@@(FixedPoint[DeleteCases[Append[#,DeleteDuplicates[Join@@(levelOneParents@@@#[[-1]])]],{}]&,{{{{abc},{legs}}}}][[2;;-1]])];
allParentsComplete[{{type__Integer},{legs__}}]:=allParentsComplete[{type},{legs}];

allParents[{abc__Integer},{legs__}]/;tools`validQ[{abc},{legs}]:=DeleteCases[Select[allParentsComplete[{abc},{legs}],tools`knownTypeQ[First[#]]&],{{4,1,4},{q__}}];
allParents[{{type__Integer},{legs__}}]:=allParents[{type},{legs}];


(* ::Section:: *)
(*Master Numerators and Integrals*)


(* ::Subsection:: *)
(*Relabeling Templates for Master Numerators*)


masterNumerators[{a_Integer,b_Integer,c_Integer},{{l1_Integer,l2___Integer},rest__List}]/;a<c&&tools`validQ[{a,b,c},{{l1,l2},rest}]:=(masterNumerators[{c,b,a},RotateLeft[{{l1,l2},rest},a]]/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]]);
masterNumerators[type_List,{a___List,{b1_Integer,b__Integer,b2_Integer},c___List}]:=masterNumerators[type,{a,{b1,b2},c}];
masterNumerators[{q_Integer,r_Integer,s_Integer},{a___List,{b_Integer}}]:=masterNumerators[{q,r,s},{a,{b,b}}];
masterNumerators[{q_Integer,r_Integer,s_Integer},{a___List,{b_Integer},c___List}]/;(Length[{a}]==q-1):=masterNumerators[{q,r,s},{a,{b,b},c}];
masterNumerators[{t1_Integer,t23___Integer},{legs__List}]/;tools`validQ[{t1,t23},{legs}]:=Module[{lens=Length/@{legs},standard,ref,rule},standard=Mod[(Range[lens[[#]]]+Total[lens[[1;;#-1]]])&/@Range[Length[lens]]+1,Total[lens],1];If[Not[{legs}===standard],(rule=Thread[Rule[Mod[Range[Total[lens]]+1,Total[lens],1],Flatten[{legs}]]];ref=(masterNumerators[{t1,t23},standard]/.power[x_,1/2]:>power[x,half]/.power[x_,2]:>power[x,two]/.{shift[q_,r_]:>shift[(q/.rule),(r/.{ab[x__]:>ab@@({x}/.rule),eps[x___]:>eps@@({x}/.rule),delta[x___]:>(delta@@({x}/.rule)),delta2[x__][y__]:>delta2[Sequence@@({x}/.rule)][Sequence@@({y}/.rule)]})],ab[x__]:>ab@@({x}/.rule),eps[x___]:>eps@@({x}/.rule),delta[x___]:>(delta@@({x}/.rule)),delta2[x__][y__]:>delta2[Sequence@@({x}/.rule)][Sequence@@({y}/.rule)]}/.{two->2,half->1/2})/.ab[x___,y_,z___,y_,w___]:>0),{}]];
masterNumerators[{{type__Integer},{legs__List}}]:=masterNumerators[{type},{legs}];


masterIntegrals[{type__Integer},{legs__List}]/;tools`validQ[{type},{legs}]:=masterNumerators[{type},{legs}]/(Times@@propagatorList[{type},{legs}]);
masterIntegrals[{{type__Integer},{legs__List}}]:=masterIntegrals[{type},{legs}];


(* ::Subsubsection::Closed:: *)
(*Backend: stored master numerator templates each topology type*)


stored`masterNumeratorDataC="1: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";
Set[masterNumerators[Sequence@@#1],#2]&@@@Uncompress[stored`masterNumeratorDataC];




(* ::Section:: *)
(*Polylogarithmic Contours of Integration*)


(* ::Subsection:: *)
(*Explicit Pole Locations and Jacobians for all Polylogarithmic Contours of Integration *)


polylogarithmicContours[{4},{{a__},{b__},{c__},{d__}}]:=Module[{},{#1[[{1,3}]],#2}&@@@tools`polylogarithmicContoursFull[{4},{{a},{b},{c},{d}}]];
polylogarithmicContours[{3},{{a2_,a___},{b2_,b___},{c2_,c___}}]/;Max[Length/@{{a},{b},{c}}]>0:=Module[{a1={c2,c}[[-1]],b1={a2,a}[[-1]],c1={b2,b}[[-1]]},Join[Which[Length[{a}]==0,{{If[Length[{b}]==0,{a2,b2},{a2,cap[{c1,c2},{a1,b1,b2}]}],ab[a1,b1,b2,cap[{X1,X2,a2},{c1,c2}]]}},Length[{b}]==0,{{If[Length[{c}]==0,{b2,c2},{b2,cap[{a1,a2},{b1,c1,c2}]}],ab[b1,c1,c2,cap[{X1,X2,b2},{a1,a2}]]}},Length[{c}]==0,{{{c2,cap[{b1,b2},{c1,c2,a2}]},-ab[c1,a1,a2,cap[{X1,X2,c2},{b1,b2}]]}},True,{}],({#1,#2/ab[A,B,X1,X2]}&@@@Which[Length[{a}]>0,polylogarithmicContours[{4},{{a2,X1},{X2,a},{b2,b},{c2,c}}],Length[{b}]>0,polylogarithmicContours[{4},{{a2},{b2,X1},{X2,b},{c2,c}}],True,polylogarithmicContours[{4},{{a2},{b2},{c2,X1},{X2,c}}]])]];
polylogarithmicContours[legs_List]/;MemberQ[{3,4},Length[legs]]:=polylogarithmicContours[{Length[legs]},legs];

polylogarithmicContours[{4,0,3},{{a2_,a___},{b2_,b___},{c2_,c___},{d___},{e2_,e___},{f2_,f___},{g___}}]:=Module[{left,right},left=polylogarithmicContours[{4},{{a2,a},{b2,b},{c2,c},{d,e2,e,f2,f,g}}];right=polylogarithmicContours[{3},{{e2,e},{f2,f},{g,a2,a,b2,b,c2,c,d}}];{Join[#1[[1]],#2[[1]]],#1[[2]] (#2[[2]]/.Thread[Rule[{A,B},{C,D}]])}&@@@Join[Tuples[{left,{#1,If[Length[{e}]==0<Length[{f}],1,-1]#2}&@@@right[[1;;-3]]}],Tuples[{left,right[[-2;;-1]]}]]];polylogarithmicContours[{3,0,3},{{a2_,a___},{b2_,b___},{c___},{d2_,d___},{e2_,e___},{f___}}]:=Module[{left,right},left=polylogarithmicContours[{3},{{a2,a},{b2,b},{c,d2,e2,e,f}}];right=polylogarithmicContours[{3},{{d2,d},{e2,e},{f,a2,b2,b,c}}];{Join[#1[[1]],#2[[1]]],#1[[2]] (#2[[2]]/.Thread[Rule[{A,B},{C,D}]])}&@@@Join[Tuples[{{#1,If[Length[{a}]==0<Length[{b}],1,-1]#2}&@@@left[[1;;-3]],{#1,If[Length[{d}]==0<Length[{e}],1,-1]#2}&@@@right[[1;;-3]]}],Tuples[{{#1,If[Length[{a}]==0<Length[{b}],1,-1]#2}&@@@left[[1;;-3]],right[[-2;;-1]]}],Tuples[{left[[-2;;-1]],{#1,If[Length[{d}]==0<Length[{e}],1,-1]#2}&@@@right[[1;;-3]]}],Tuples[{left[[-2;;-1]],right[[-2;;-1]]}]]];
polylogarithmicContours[{4,0,4},{{a2_,a___},{b2_,b___},{c2_,c___},{d___},{e2_,e___},{f2_,f___},{g2_,g___},{h___}}]:=Module[{left,right},left=polylogarithmicContours[{4},{{a2,a},{b2,b},{c2,c},{d,e2,g2,g,h}}];right=polylogarithmicContours[{4},{{e2,e},{f2,f},{g2,g},{h,a2,c2,c,d}}];{Join[#1[[1]],#2[[1]]],#1[[2]] (#2[[2]]/.Thread[Rule[{A,B},{C,D}]])}&@@@Tuples[{left,right}]];

polylogarithmicContours[{2,1,2},{{a2_,a___},{b___},{c2_,c___},{d___}}]:=polylogarithmicContours[{2,1,2},{{a2,a},{b},{c2,c},{d}}]=Module[{a1={c2,c,d}[[-1]],b1={a2,a}[[-1]],b2={b,c2}[[1]],c1={a2,a,b}[[-1]],d1={c2,c}[[-1]],d2={d,a2}[[1]],left,right},{#1,If[Max[Length/@{{a},{c}}]==0,If[Min[Length/@{{b},{d}}]>0,-1,1],If[Count[Length/@{{a},{b},{c},{d}},0]==1,1,-1]]#2}&@@@If[Length[{b}]==Length[{d}]==0,{},Join[If[Length[{a}]==0,Which[Length[{d}]==0,Join[{If[Length[DeleteDuplicates[{b}]]==1,{{b1,b2,b1,b2},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{a1,a2,a2,cap[{c1,c2},{a1,a2,b2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}],Sequence@@{{{a2,cap[{X1,X2},{a1,a2,b2}],a2,cap[{c1,c2},{a1,a2,b2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},If[Length[{c}]==0,{{c2,cap[{b1,b2},{c1,c2,d2}],c2,cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},Nothing]},{{a2,d1,cap[{c1,c2},{X1,X2,a2}],cap[{d1,d2},{X1,X2,a2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},Which[Length[{c}]==0,Sequence@@{{{a1,a2,c2,cap[{X1,X2},{b1,b2,c2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{cap[{b1,b2},{X1,X2,c2}],cap[{a1,a2},{X1,X2,c2}],c2,a2},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{a2,cap[{X1,X2},{c1,c2,d2}],d1,d2},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{a2,cap[{X1,X2},{a1,a2,b2}],c2,cap[{X1,X2},{a2,cap[{X1,X2},{a1,a2,b2}],c2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{a2,cap[{X1,X2},{a1,a2,b2}],cap[{a2,cap[{X1,X2},{a1,a2,b2}]},{c1,c2,d2}],cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{a2,cap[{X1,X2},{c2,cap[{X1,X2},{c1,c2,d2}],a2}],c2,cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{cap[{c2,cap[{X1,X2},{c1,c2,d2}]},{a1,a2,b2}],cap[{X1,X2},{a1,a2,b2}],c2,cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{a2,cap[{X1,X2},{c1,c2,d2}],a2,cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{c2,cap[{X1,X2},{a1,a2,b2}],c2,cap[{X1,X2},{a1,a2,b2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}},True,{{a1,a2,cap[{c1,c2},{d1,d2,cap[{X1,X2},{a1,a2,b2}]}],cap[{X1,X2},{a1,a2,b2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}]}],Length[{b}]==0,Join[{If[Length[DeleteDuplicates[{d}]]==1,{{a1,a2,a1,a2},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{b1,b2,b1,cap[{d1,d2},{a1,b1,b2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}],Sequence@@{{{a2,cap[{X1,X2},{a1,a2,b2}],a2,cap[{d1,d2},{a1,a2,b2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},If[Length[{c}]==0,{{c2,cap[{a1,a2},{c1,c2,d2}],c2,cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},Nothing]},{{a2,c2,cap[{d1,d2},{X1,X2,a2}],cap[{c1,c2},{X1,X2,a2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},Which[Length[{c}]==0,Sequence@@{{{b1,b2,c2,cap[{X1,X2},{a1,a2,c2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{cap[{a1,a2},{X1,X2,c2}],cap[{b1,b2},{X1,X2,c2}],c2,a2},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{a2,cap[{X1,X2},{c1,c2,d2}],c1,c2},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{a2,cap[{X1,X2},{a1,a2,b2}],c2,cap[{X1,X2},{a2,cap[{X1,X2},{a1,a2,b2}],c2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{a2,cap[{X1,X2},{a1,a2,b2}],cap[{a2,cap[{X1,X2},{a1,a2,b2}]},{c1,c2,d2}],cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{a2,cap[{X1,X2},{c2,cap[{X1,X2},{c1,c2,d2}],a2}],c2,cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{cap[{c2,cap[{X1,X2},{c1,c2,d2}]},{a1,a2,b2}],cap[{X1,X2},{a1,a2,b2}],c2,cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{a2,cap[{X1,X2},{c1,c2,d2}],a2,cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{c2,cap[{X1,X2},{a1,a2,b2}],c2,cap[{X1,X2},{a1,a2,b2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}},True,{{b1,b2,cap[{d1,d2},{c1,c2,cap[{X1,X2},{a1,a2,b2}]}],cap[{X1,X2},{a1,a2,b2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}]}],True,If[Length[{c}]==0,Join[{{{a2,cap[{c2,cap[{X1,X2},{c1,c2,d2}]},{a1,a2,b2}],c2,cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{a2,cap[{X1,X2},{a1,a2,b2}],c2,cap[{a2,cap[{X1,X2},{a1,a2,b2}]},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{a2,cap[{X1,X2},{a1,a2,b2}],c2,cap[{X1,X2},{a1,a2,b2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{a2,cap[{X1,X2},{a1,a2,b2}],cap[{a2,cap[{X1,X2},{a1,a2,b2}]},{c1,c2,d2}],cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{a2,cap[{X1,X2},{c1,c2,d2}],c2,cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{cap[{c2,cap[{X1,X2},{c1,c2,d2}]},{a1,a2,b2}],cap[{X1,X2},{a1,a2,b2}],c2,cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{a2,cap[{X1,X2},{c1,c2,d2}],cap[{X1,X2},{c1,c2,d2}],cap[{d1,d2},{X1,X2,a2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{cap[{a1,a2},{X1,X2,c2}],cap[{X1,X2},{a1,a2,b2}],c2,cap[{X1,X2},{a1,a2,b2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}}],{}]],{}],If[Length[{c}]==0,Which[Length[{b}]==0,Join[If[Length[{a}]>0,{{{c2,cap[{a1,a2},{c1,c2,d2}],c1,c2},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{c2,cap[{a1,a2},{c1,c2,d2}],c2,cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{cap[{a1,a2},{X1,X2,c2}],cap[{b1,b2},{X1,X2,c2}],c2,b1},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{cap[{a1,a2},{b1,b2,cap[{X1,X2},{c1,c2,d2}]}],cap[{X1,X2},{c1,c2,d2}],c1,c2},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}},{}]],Length[{d}]==0,Join[If[Length[{a}]>0,{{{d1,cap[{b1,b2},{c1,d1,d2}],d1,d2},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{c2,cap[{b1,b2},{c1,c2,d2}],c2,cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{cap[{b1,b2},{X1,X2,c2}],cap[{a1,a2},{X1,X2,c2}],c2,a2},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{cap[{b1,b2},{a1,a2,cap[{X1,X2},{c1,c2,d2}]}],cap[{X1,X2},{c1,c2,d2}],d1,d2},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}},{}]],True,{}],{}],If[Length[{a}]==0<Length[{c}],Join[{{a2,cap[{X1,X2},{a1,a2,b2}],shift[{c1,c2},#],cap[{d1,d2},{X1,X2,shift[{c1,c2},#]}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}&/@((-#2+{1,-1}delta[{c1,c2},{d1,d2},{a2,cap[{X1,X2},{a1,a2,b2}]},{X1,X2}])/(2#3)&@@{ab[a2,cap[{X1,X2},{a1,a2,b2}],c1,cap[{d1,d2},{X1,X2,c1}]],ab[a2,cap[{X1,X2},{a1,a2,b2}],c2,cap[{d1,d2},{X1,X2,c1}]]+ab[a2,cap[{X1,X2},{a1,a2,b2}],c1,cap[{d1,d2},{X1,X2,c2}]],ab[a2,cap[{X1,X2},{a1,a2,b2}],c2,cap[{d1,d2},{X1,X2,c2}]]}),Which[Length[{b}]>0,{{{a2,cap[{X1,X2},{d1,d2,cap[{c1,c2},{a2,X1,X2}]}],cap[{X1,X2},{d1,d2,cap[{c1,c2},{a2,X1,X2}]}],cap[{c1,c2},{d1,d2,cap[{X1,X2},{d1,d2,cap[{c1,c2},{a2,X1,X2}]}]}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{cap[{X1,X2},{a1,a2,b2}],cap[{a1,a2},{X1,X2,cap[{c1,c2},{d1,d2,cap[{X1,X2},{a1,a2,b2}]}]}],cap[{X1,X2},{a1,a2,b2}],cap[{c1,c2},{d1,d2,cap[{X1,X2},{a1,a2,b2}]}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}},True,{{{a2,cap[{X1,X2},{c1,c2,cap[{d1,d2},{a2,X1,X2}]}],cap[{X1,X2},{c1,c2,cap[{d1,d2},{a2,X1,X2}]}],cap[{d1,d2},{c1,c2,cap[{X1,X2},{c1,c2,cap[{d1,d2},{a2,X1,X2}]}]}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{cap[{X1,X2},{a1,a2,b2}],cap[{b1,b2},{X1,X2,cap[{d1,d2},{c1,c2,cap[{X1,X2},{a1,a2,b2}]}]}],cap[{X1,X2},{a1,a2,b2}],cap[{d1,d2},{c1,c2,cap[{X1,X2},{a1,a2,b2}]}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}}]],{}],If[Length[{c}]==0<Length[{a}],Join[{{shift[{a1,a2},#],cap[{b1,b2},{X1,X2,shift[{a1,a2},#]}],c2,cap[{X1,X2},{c1,c2,d2}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}&/@((-#2+{1,-1}delta[{a1,a2},{b1,b2},{c2,cap[{X1,X2},{c1,c2,d2}]},{X1,X2}])/(2#3)&@@{ab[a1,cap[{b1,b2},{X1,X2,a1}],c2,cap[{X1,X2},{c1,c2,d2}]],ab[a1,cap[{b1,b2},{X1,X2,a2}],c2,cap[{X1,X2},{c1,c2,d2}]]+ab[a2,cap[{b1,b2},{X1,X2,a1}],c2,cap[{X1,X2},{c1,c2,d2}]],ab[a2,cap[{b1,b2},{X1,X2,a2}],c2,cap[{X1,X2},{c1,c2,d2}]]}),Which[Length[{b}]>0,{{{cap[{X1,X2},{a1,a2,cap[{b1,b2},{c2,X1,X2}]}],cap[{b1,b2},{a1,a2,cap[{X1,X2},{a1,a2,cap[{b1,b2},{c2,X1,X2}]}]}],c2,cap[{X1,X2},{a1,a2,cap[{b1,b2},{c2,X1,X2}]}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{cap[{X1,X2},{c1,c2,d2}],cap[{b1,b2},{a1,a2,cap[{X1,X2},{c1,c2,d2}]}],cap[{X1,X2},{d1,d2,c1}],cap[{d1,d2},{X1,X2,cap[{b1,b2},{a1,a2,cap[{X1,X2},{c1,c2,d2}]}]}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}},True,{{{cap[{X1,X2},{b1,b2,cap[{a1,a2},{c2,X1,X2}]}],cap[{a1,a2},{b1,b2,cap[{X1,X2},{b1,b2,cap[{a1,a2},{c2,X1,X2}]}]}],c2,cap[{X1,X2},{b1,b2,cap[{a1,a2},{c2,X1,X2}]}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]},{{cap[{X1,X2},{c1,c2,d2}],cap[{a1,a2},{b1,b2,cap[{X1,X2},{c1,c2,d2}]}],cap[{X1,X2},{c1,c2,d2}],cap[{c1,c2},{X1,X2,cap[{a1,a2},{b1,b2,cap[{X1,X2},{c1,c2,d2}]}]}]},delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}}]],{}],If[Min[Length/@{{a},{c}}]>0,{List[shift[{X1,X2},#],cap[{b1,b2},{a1,a2,shift[{X1,X2},#]}],shift[{X1,X2},#],cap[{c2,c1},{d1,d2,shift[{X1,X2},#]}]],delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}&/@(((-#2+{1,-1}delta2[{X1,X2}][{a1,a2},{b1,b2},{c1,c2},{d1,d2}])/(2#3)&@@{ab[cap[{b1,b2},{a1,a2,X1}],cap[{c2,c2},{d1,d2,X1}],X1,X2],ab[cap[{b1,b2},{a1,a2,X1}],cap[{c2,c1},{d1,d2,X2}],X1,X2]+ab[cap[{b1,b2},{a1,a2,X2}],cap[{c2,c1},{d1,d2,X1}],X1,X2],ab[cap[{b1,b2},{a1,a2,X2}],cap[{c2,c1},{d1,d2,X2}],X1,X2]})),{}]]]];
polylogarithmicContours[{3,1,2},{{a2_,a___},{b2_,b___},{c___},{d2_,d___},{e___}}]:=polylogarithmicContours[{3,1,2},{{a2,a},{b2,b},{c},{d2,d},{e}}]=Module[{a1={d2,d,e}[[-1]],b1={a2,a}[[-1]],c1={b2,b}[[-1]],c2={c,d2}[[1]],d1={b2,b,c}[[-1]],e1={d2,d}[[-1]],e2={e,a2}[[1]],cuts},cuts=Join[If[Length[{d}]==0,Join[Which[Length[{e}]==0<Length[{c}],Transpose[{Join[#,{d2,a2}]&/@polylogarithmicContours[{{a2,a},{b2,b},{c},{d2,d,e}}][[All,1]],{1,1}ab[A,B,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{d1,d2}]ab[e1,e2,X1,X2]}],Length[{c}]==0<Length[{e}],Transpose[{Join[#,{d2,c1}]&/@polylogarithmicContours[{{a2,a},{b2,b},{d2,d},{e}}][[All,1]],{1,1}ab[A,B,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{e1,e2}]ab[d1,d2,X1,X2]}],True,{}],Which[Length[{a}]==0,{{{a2,cap[{c1,c2},{a1,a2,b2}],d2,cap[{a2,cap[{c1,c2},{a1,a2,b2}]},{d1,d2,e2}]},If[Length[{c}]==0,1,-1]ab[A,B,X1,X2](delta[{a1,a2},{b1,b2},{c1,c2},{e1,e2}]ab[d1,d2,X1,X2]-delta[{a1,a2},{b1,b2},{c1,c2},{d1,d2}]ab[e1,e2,X1,X2])}},Length[{b}]==0,{{{b2,cap[{a1,a2},{b1,b2,c2}],d2,cap[{b2,cap[{a1,a2},{b1,b2,c2}]},{d1,d2,e2}]},-ab[A,B,X1,X2](delta[{a1,a2},{b1,b2},{c1,c2},{e1,e2}]ab[d1,d2,X1,X2]-delta[{a1,a2},{b1,b2},{c1,c2},{d1,d2}]ab[e1,e2,X1,X2])}},True,{}],Which[Length[{a}]==0,{{{a2,cap[{c1,c2},{X1,X2,a2}],d2,cap[{a2,cap[{c1,c2},{X1,X2,a2}]},{d1,d2,e2}]},-delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}](ab[A,B,e1,e2]ab[d1,d2,X1,X2]-ab[A,B,d1,d2]ab[e1,e2,X1,X2])},{{cap[{a1,a2},{cap[{c1,c2},{a1,b1,b2}],X1,X2}],cap[{c1,c2},{a1,b1,b2}],d2,cap[{cap[{a1,a2},{cap[{c1,c2},{a1,b1,b2}],X1,X2}],cap[{c1,c2},{a1,b1,b2}]},{d1,d2,e2}]},-delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}](ab[A,B,e1,e2]ab[d1,d2,X1,X2]-ab[A,B,d1,d2]ab[e1,e2,X1,X2])}},Length[{b}]==0,{{{cap[{b1,b2},{cap[{a1,a2},{b1,c1,c2}],X1,X2}],cap[{a1,a2},{b1,c1,c2}],d2,cap[{cap[{b1,b2},{cap[{a1,a2},{b1,c1,c2}],X1,X2}],cap[{a1,a2},{b1,c1,c2}]},{d1,d2,e2}]},-delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}](ab[A,B,e1,e2]ab[d1,d2,X1,X2]-ab[A,B,d1,d2]ab[e1,e2,X1,X2])},{{b2,cap[{a1,a2},{X1,X2,b2}],d2,cap[{b2,cap[{a1,a2},{X1,X2,b2}]},{d1,d2,e2}]},-delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}](ab[A,B,e1,e2]ab[d1,d2,X1,X2]-ab[A,B,d1,d2]ab[e1,e2,X1,X2])}},True,Transpose[{Join[#,{d2,cap[#,{d1,d2,e2}]}]&/@polylogarithmicContours[{{a2,a},{b2,b},{c,d2,X1},{X2,d2,d,e}}][[All,1]],{1,1}delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}](ab[A,B,e1,e2]ab[d1,d2,X1,X2]-ab[A,B,d1,d2]ab[e1,e2,X1,X2])}]],Which[Length[{e}]==0&&Min[Length/@{{a},{b}}]>0,(Transpose[{{{cap[{a1,a2},{b1,b2,cap[{c1,c2},{d1,d2,a2}]}],cap[{b1,b2},{c1,c2,cap[{a1,a2},{b1,b2,cap[{c1,c2},{d1,d2,a2}]}]}],d2,cap[{X1,X2},{d1,d2,e2}]},{d2,cap[{b1,b2},{c1,c2,d2}],d2,cap[{X1,X2},{d1,d2,e2}]}},{1,1}(ab[A,B,X1,X2](delta[{a1,a2},{b1,b2},{c1,c2},{d2,cap[{X1,X2},{d1,d2,e2}]}]))}]),Length[{c}]==0&&Min[Length/@{{a},{b}}]>0,(Transpose[{{{d2,cap[{b1,b2},{a1,a2,d2}],d2,cap[{X1,X2},{d1,d2,e2}]},{cap[{c1,c2},{b1,b2,cap[{a1,a2},{e1,e2,d1}]}],cap[{b1,b2},{a1,a2,cap[{c1,c2},{b1,b2,cap[{a1,a2},{e1,e2,d1}]}]}],d2,cap[{X1,X2},{d1,d2,e2}]}},{1,1}(ab[A,B,X1,X2](delta[{a1,a2},{b1,b2},{c1,c2},{d2,cap[{X1,X2},{d1,d2,e2}]}]))}]),True,Transpose[{Join[(#/.Thread[Rule[{C,D},{d2,cap[{X1,X2},{d1,d2,e2}]}]]),{d2,cap[{X1,X2},{d1,d2,e2}]}]&/@polylogarithmicContours[{{a2,a},{b2,b},{c,d2,C},{D,d2,d,e}}][[All,1]],{-1,-1}(ab[A,B,X1,X2](delta[{a1,a2},{b1,b2},{c1,c2},{d2,cap[{X1,X2},{d1,d2,e2}]}]))}]],If[Min[Length/@{{a},{b}}]==0&&Max[Length/@{{c},{e}}]>0,If[Length[{a}]==0,{{{a2,cap[{c1,c2},{a1,a2,b2}],d2,cap[{X1,X2},{a2,cap[{c1,c2},{a1,a2,b2}],d2}]},If[Length[{c}]==0,1,-1]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]delta[{d1,d2},{e1,e2},{a2,cap[{c1,c2},{a1,a2,b2}]},{X1,X2}]},{{a2,cap[{c1,c2},{a1,a2,b2}],cap[{d1,d2},{X1,X2,cap[{a2,cap[{c1,c2},{a1,a2,b2}]},{d1,d2,e2}]}],cap[{e1,e2},{X1,X2,cap[{a2,cap[{c1,c2},{a1,a2,b2}]},{d1,d2,e2}]}]},If[Length[{c}]==0,1,-1]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]delta[{d1,d2},{e1,e2},{a2,cap[{c1,c2},{a1,a2,b2}]},{X1,X2}]}}[[(*If[Length[{c}]==0,{1,2},{2,1}]*)]],{{{b2,cap[{a1,a2},{b1,b2,c2}],d2,cap[{X1,X2},{b2,cap[{a1,a2},{b1,b2,c2}],d2}]},delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]delta[{d1,d2},{e1,e2},{b2,cap[{a1,a2},{b1,b2,c2}]},{X1,X2}]},{{b2,cap[{a1,a2},{b1,b2,c2}],cap[{d1,d2},{X1,X2,cap[{b2,cap[{a1,a2},{b1,b2,c2}]},{d1,d2,e2}]}],cap[{e1,e2},{X1,X2,cap[{b2,cap[{a1,a2},{b1,b2,c2}]},{d1,d2,e2}]}]},delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]delta[{d1,d2},{e1,e2},{b2,cap[{a1,a2},{b1,b2,c2}]},{X1,X2}]}}[[(*If[Length[{c}]==0,{1,2},{2,1}]*)]]],{}]],{}],(*cR, cM, massive L*)If[Length[{d}]>0&&Min[Length/@{{a},{b}}]==0==Min[Length/@{{c},{e}}],If[Length[{a}]==0,If[Length[{e}]==0,{{{a2,cap[{c1,c2},{a1,a2,b2}],a2,cap[{d1,d2},{a1,a2,b2}]},If[Length[{b}]>0,-1,1]ab[A,B,X1,X2]delta[{d1,d2},{e1,e2},{a2,cap[{c1,c2},{a1,a2,b2}]},{X1,X2}]}},{{{a2,cap[{c1,c2},{a1,a2,b2}],cap[{d1,d2},{a1,a2,b2}],cap[{e1,e2},{a2,c1,c2}]}, -ab[A,B,X1,X2]delta[{d1,d2},{e1,e2},{a2,cap[{c1,c2},{a1,a2,b2}]},{X1,X2}]}}],If[Length[{e}]==0,{{{b2,cap[{a1,a2},{b1,b2,c2}],cap[{a1,a2},{b1,b2,c2}],cap[{d1,d2},{b2,a1,a2}]},-ab[A,B,X1,X2]delta[{d1,d2},{e1,e2},{b2,cap[{a1,a2},{b1,b2,c2}]},{X1,X2}]}},{{{b2,cap[{a1,a2},{b1,b2,c2}],b2,cap[{e1,e2},{b1,b2,c2}]},-ab[A,B,X1,X2]delta[{d1,d2},{e1,e2},{b2,cap[{a1,a2},{b1,b2,c2}]},{X1,X2}]}}]],{}],If[Length[{c}]==0<Length[{e}]&&Length[{d}]>0,Which[Length[{b}]==0,List[{{cap[{c1,c2},{X1,X2,cap[{a1,a2},{b1,b2,c2}]}],cap[{a1,a2},{b1,b2,c2}],cap[{c1,c2},{X1,X2,cap[{a1,a2},{b1,b2,c2}]}],cap[{e1,e2},{c1,c2,cap[{a1,a2},{b1,b2,c2}]}]},ab[A,B,e1,e2]ab[d1,d2,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]},{{b2,cap[{a1,a2},{X1,X2,b2}],b2,cap[{e1,e2},{c1,c2,cap[{a1,a2},{X1,X2,b2}]}]},ab[A,B,e1,e2]ab[d1,d2,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]},{{cap[{c1,c2},{cap[{X1,X2},{b1,b2,c2}],e1,e2}],cap[{a1,a2},{b1,b2,c2}],cap[{c1,c2},{cap[{X1,X2},{b1,b2,c2}],e1,e2}],cap[{X1,X2},{e1,e2,cap[{c1,c2},{cap[{X1,X2},{b1,b2,c2}],e1,e2}]}]},-ab[A,B,X1,X2]delta2[{c1,c2}][{a1,a2},{b1,b2},{e1,e2},{X1,X2}]},{{b2,cap[{a1,a2},{c1,c2,cap[{X1,X2},{e1,e2,b2}]}],b2,cap[{X1,X2},{e1,e2,b2}]},-ab[A,B,X1,X2]delta2[{c1,c2}][{a1,a2},{b1,b2},{e1,e2},{X1,X2}]}],Length[{a}]==0,List[{{a2,cap[{c1,c2},{X1,X2,a2}],cap[{e1,e2},{c1,c2,cap[{b1,b2},{X1,X2,a2}]}],cap[{c1,c2},{X1,X2,a2}]},-ab[A,B,e1,e2]ab[d1,d2,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]},{{cap[{a1,a2},{X1,X2,cap[{c1,c2},{a1,a2,b2}]}],cap[{c1,c2},{a1,a2,b2}],cap[{c1,c2},{a1,a2,b2}],cap[{e1,e2},{c1,c2,cap[{a1,a2},{X1,X2,cap[{c1,c2},{a1,a2,b2}]}]}]},-ab[A,B,e1,e2]ab[d1,d2,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]},{{a2,cap[{c1,c2},{X1,X2,cap[{e1,e2},{b1,c1,c2}]}],cap[{e1,e2},{b1,c1,c2}],cap[{c1,c2},{X1,X2,cap[{e1,e2},{b1,c1,c2}]}]},ab[A,B,X1,X2]delta2[{c1,c2}][{a1,a2},{b1,b2},{e1,e2},{X1,X2}]},{{cap[{a1,a2},{c1,c2,cap[{e1,e2},{X1,X2,cap[{c1,c2},{b1,b2,a1}]}]}],cap[{c1,c2},{b1,b2,a1}],cap[{c1,c2},{b1,b2,a1}],cap[{e1,e2},{X1,X2,cap[{c1,c2},{b1,b2,a1}]}]},ab[A,B,X1,X2]delta2[{c1,c2}][{a1,a2},{b1,b2},{e1,e2},{X1,X2}]}],True,Transpose[{Join[({shift[{c1,c2},#],cap[{a1,a2},{b1,b2,shift[{c1,c2},#]}],shift[{c1,c2},#],cap[{e1,e2},{X1,X2,shift[{c1,c2},#]}]}&/@(((-#2+{1,-1}delta2[{c1,c2}][{a1,a2},{b1,b2},{e1,e2},{X1,X2}])/(2#3)&@@{ab[c1,c2,cap[{a1,a2},{b1,b2,c1}],cap[{e1,e2},{X1,X2,c1}]],(ab[c1,c2,cap[{a1,a2},{b1,b2,c1}],cap[{e1,e2},{X1,X2,c2}]]+ab[c1,c2,cap[{a1,a2},{b1,b2,c2}],cap[{e1,e2},{X1,X2,c1}]]),ab[c1,c2,cap[{a1,a2},{b1,b2,c2}],cap[{e1,e2},{X1,X2,c2}]]}))),List[shift[{c1,c2},#],cap[{a1,a2},{b1,b2,shift[{c1,c2},#]}],shift[{c1,c2},#],cap[{e1,e2},{c1,c2,cap[{a1,a2},{b1,b2,shift[{c1,c2},#]}]}]]&/@(((-#2+{1,-1}delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}])/(2#3)&@@{ab[c1,cap[{a1,a2},{b1,b2,c1}],X1,X2],ab[c1,cap[{a1,a2},{b1,b2,c2}],X1,X2]+ab[c2,cap[{a1,a2},{b1,b2,c1}],X1,X2],ab[c2,cap[{a1,a2},{b1,b2,c2}],X1,X2]}))],Join[{1,1}ab[A,B,X1,X2]delta2[{c1,c2}][{a1,a2},{b1,b2},{e1,e2},{X1,X2}],{-1,1}ab[A,B,e1,e2]ab[d1,d2,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]]}][[{3,4,1,2}]]],{}],If[Length[{e}]==0<Length[{c}]&&Length[{d}]>0,Which[Length[{a}]==0,List[{{a2,cap[{c1,c2},{a1,a2,cap[{X1,X2},{d1,d2,a2}]}],a2,cap[{X1,X2},{d1,d2,a2}]},ab[A,B,X1,X2]delta2[{a1,a2}][{b1,b2},{c1,c2},{d1,d2},{X1,X2}]},{{cap[{a1,a2},{cap[{X1,X2},{a1,a2,b2}],d1,d2}],cap[{c1,c2},{a1,a2,b2}],cap[{a1,a2},{cap[{X1,X2},{a1,a2,b2}],d1,d2}],cap[{X1,X2},{d1,d2,cap[{a1,a2},{cap[{X1,X2},{a1,a2,b2}],d1,d2}]}]},ab[A,B,X1,X2]delta2[{a1,a2}][{b1,b2},{c1,c2},{d1,d2},{X1,X2}]},{{a2,cap[{c1,c2},{X1,X2,a2}],a2,cap[{d1,d2},{a1,a2,cap[{c1,c2},{X1,X2,a2}]}]},ab[A,B,d1,d2]ab[e1,e2,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]},{{cap[{a1,a2},{X1,X2,cap[{c1,c2},{a1,a2,b2}]}],cap[{c1,c2},{a1,a2,b2}],cap[{a1,a2},{X1,X2,cap[{c1,c2},{a1,a2,b2}]}],cap[{d1,d2},{a1,a2,cap[{c1,c2},{a1,a2,b2}]}]},ab[A,B,d1,d2]ab[e1,e2,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]}][[{3,4,1,2}]],Length[{b}]==0,List[{{cap[{c1,c2},{a1,a2,cap[{d1,d2},{X1,X2,cap[{a1,a2},{b1,b2,c2}]}]}],cap[{a1,a2},{b1,b2,c2}],cap[{a1,a2},{b1,b2,c2}],cap[{d1,d2},{X1,X2,cap[{a1,a2},{b1,b2,c2}]}]},-ab[A,B,X1,X2]delta2[{a1,a2}][{b1,b2},{c1,c2},{d1,d2},{X1,X2}]},{{b2,cap[{a1,a2},{X1,X2,cap[{d1,d2},{a1,a2,b2}]}],cap[{d1,d2},{a1,a2,b2}],cap[{a1,a2},{X1,X2,cap[{d1,d2},{a1,a2,b2}]}]},-ab[A,B,X1,X2]delta2[{a1,a2}][{b1,b2},{c1,c2},{d1,d2},{X1,X2}]},{{b2,cap[{a1,a2},{X1,X2,b2}],cap[{d1,d2},{a1,a2,cap[{b1,b2},{X1,X2,b2}]}],cap[{a1,a2},{X1,X2,b2}]},-ab[e1,e2,X1,X2]ab[A,B,d1,d2]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]},{{cap[{c1,c2},{X1,X2,cap[{a1,a2},{b1,b2,c2}]}],cap[{a1,a2},{b1,b2,c2}],cap[{a1,a2},{b1,b2,c2}],cap[{d1,d2},{a1,a2,cap[{c1,c2},{X1,X2,cap[{a1,a2},{b1,b2,c2}]}]}]},-ab[e1,e2,X1,X2]ab[A,B,d1,d2]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]}][[{4,3,1,2}]],True,Transpose[{Join[({shift[{a1,a2},#],cap[{c1,c2},{b1,b2,shift[{a1,a2},#]}],shift[{a1,a2},#],cap[{d1,d2},{X1,X2,shift[{a1,a2},#]}]}&/@(((-#2+{1,-1}delta2[{a1,a2}][{b1,b2},{c1,c2},{d1,d2},{X1,X2}])/(2#3)&@@{ab[a1,a2,cap[{c1,c2},{b1,b2,a1}],cap[{d1,d2},{X1,X2,a1}]],ab[a1,a2,cap[{c1,c2},{b1,b2,a1}],cap[{d1,d2},{X1,X2,a2}]]+ab[a1,a2,cap[{c1,c2},{b1,b2,a2}],cap[{d1,d2},{X1,X2,a1}]],ab[a1,a2,cap[{c1,c2},{b1,b2,a2}],cap[{d1,d2},{X1,X2,a2}]]}))),List[shift[{a1,a2},#],cap[{c1,c2},{b1,b2,shift[{a1,a2},#]}],shift[{a1,a2},#],cap[{d1,d2},{a1,a2,cap[{c1,c2},{b1,b2,shift[{a1,a2},#]}]}]]&/@(((-#2+{1,-1}delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}])/(2#3)&@@{ab[a1,cap[{c1,c2},{b1,b2,a1}],X1,X2],ab[a1,cap[{c1,c2},{b1,b2,a2}],X1,X2]+ab[a2,cap[{c1,c2},{b1,b2,a1}],X1,X2],ab[a2,cap[{c1,c2},{b1,b2,a2}],X1,X2]}))],Join[{1,1}ab[A,B,X1,X2]delta2[{a1,a2}][{b1,b2},{c1,c2},{d1,d2},{X1,X2}],{1,-1}ab[e1,e2,X1,X2]ab[A,B,d1,d2]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]]}][[{3,4,1,2}]]],{}],(*cR, inf L*)If[Length[{d}]>0&&Min[Length/@{{a},{b}}]==0&&Max[Length/@{{c},{e}}]>0,If[Length[{a}]==0,Transpose[{({a2,cap[{c1,c2},{a1,a2,b2}],shift[{d1,d2},#],cap[{e1,e2},{X1,X2,shift[{d1,d2},#]}]}&/@(((-#2+If[0<Length[{b}],-1,1]{1,-1}delta[{d1,d2},{e1,e2},{a2,cap[{c1,c2},{a1,a2,b2}]},{X1,X2}])/(2#3)&@@{ab[a2,cap[{c1,c2},{a1,a2,b2}],d1,cap[{e1,e2},{X1,X2,d1}]],ab[a2,cap[{c1,c2},{a1,a2,b2}],d1,cap[{e1,e2},{X1,X2,d2}]]+ab[a2,cap[{c1,c2},{a1,a2,b2}],d2,cap[{e1,e2},{X1,X2,d1}]],ab[a2,cap[{c1,c2},{a1,a2,b2}],d2,cap[{e1,e2},{X1,X2,d2}]]}))),{1,1}*(delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]delta[{d1,d2},{e1,e2},{a2,cap[{c1,c2},{a1,a2,b2}]},{X1,X2}])}],Transpose[{({b2,cap[{a1,a2},{b1,b2,c2}],shift[{d1,d2},#],cap[{e1,e2},{X1,X2,shift[{d1,d2},#]}]}&/@(((-#2-{1,-1}delta[{d1,d2},{e1,e2},{b2,cap[{a1,a2},{b1,b2,c2}]},{X1,X2}])/(2#3)&@@{ab[b2,cap[{a1,a2},{b1,b2,c2}],d1,cap[{e1,e2},{X1,X2,d1}]],ab[b2,cap[{a1,a2},{b1,b2,c2}],d1,cap[{e1,e2},{X1,X2,d2}]]+ab[b2,cap[{a1,a2},{b1,b2,c2}],d2,cap[{e1,e2},{X1,X2,d1}]],ab[b2,cap[{a1,a2},{b1,b2,c2}],d2,cap[{e1,e2},{X1,X2,d2}]]}))),{-1,-1}*(delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]delta[{d1,d2},{e1,e2},{b2,cap[{a1,a2},{b1,b2,c2}]},{X1,X2}])}]],{}],If[Max[Length/@{{c},{e}}]==0<Length[{d}],Which[Length[{a}]==0,List[{{a2,cap[{c1,c2},{X1,X2,a2}],a2,cap[{c1,c2},{X1,X2,a2}]},-ab[A,B,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]ab[d1,d2,e1,e2]},{{cap[{c1,c2},{a1,a2,b2}],cap[{X1,X2},{a1,a2,b2}],cap[{c1,c2},{a1,a2,b2}],cap[{X1,X2},{a1,a2,b2}]},-ab[A,B,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]ab[d1,d2,e1,e2]}],Length[{b}]==0,List[{{b2,cap[{a1,a2},{X1,X2,b2}],b2,cap[{a1,a2},{X1,X2,b2}]},-ab[A,B,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]ab[d1,d2,e1,e2]},{{cap[{a1,a2},{b1,b2,c2}],cap[{X1,X2},{b1,b2,c2}],cap[{a1,a2},{b1,b2,c2}],cap[{X1,X2},{b1,b2,c2}]},-ab[A,B,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]ab[d1,d2,e1,e2]}],True,Transpose[{List[shift[{a1,a2},#],cap[{c1,c2},{b1,b2,shift[{a1,a2},#]}],shift[{a1,a2},#],cap[{c1,c2},{b1,b2,shift[{a1,a2},#]}]]&/@((-#2+{1,-1}delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}])/(2#3)&@@{ab[a1,cap[{c1,c2},{b1,b2,a1}],X1,X2],ab[a1,cap[{c1,c2},{b1,b2,a2}],X1,X2]+ab[a2,cap[{c1,c2},{b1,b2,a1}],X1,X2],ab[a2,cap[{c1,c2},{b1,b2,a2}],X1,X2]}),{1,1}ab[A,B,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]ab[d1,d2,e1,e2]}]],{}],(*Double-X cuts*)If[Max[Length/@{{c},{e}}]==0,{},(Transpose[{Join[#1,(#2/.Thread[Rule[{A,B},#1]])]&@@@Tuples[{If[Min[Length/@{{a},{b}}]==0,polylogarithmicContours[{{a2,a},{b2,b},{c,d2,X1},{X2,d2,d,e}}][[All,1]],({shift[{b1,b2},#],cap[{c1,c2},{a1,a2,shift[{b1,b2},#]}]}&/@(((-#2-{1,-1}delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}])/(2#3))&@@({ab[b1,cap[{c1,c2},{a1,a2,b1}],X1,X2],ab[b1,cap[{c1,c2},{a1,a2,b2}],X1,X2]+ab[b2,cap[{c1,c2},{a1,a2,b1}],X1,X2],ab[b2,cap[{c1,c2},{a1,a2,b2}],X1,X2]})))],If[Length[{d}]==0,polylogarithmicContours[{{d2,d},{e,a2,a,X1},{X2,A},{B,b2,b,c}}][[All,1]],({shift[{X1,X2},#],cap[{d1,d2},{e1,e2,shift[{X1,X2},#]}]}&/@(((-#2+{1,-1}delta[{d1,d2},{e1,e2},{X1,X2},{A,B}])/(2#3))&@@{ab[A,B,X1,cap[{d1,d2},{e1,e2,X1}]],ab[A,B,X1,cap[{d1,d2},{e1,e2,X2}]]+ab[A,B,X2,cap[{d1,d2},{e1,e2,X1}]],ab[A,B,X2,cap[{d1,d2},{e1,e2,X2}]]}))]}],{1,1,1,1}(delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}](ab[A,B,d1,d2]ab[e1,e2,X1,X2]-ab[A,B,e1,e2]ab[d1,d2,X1,X2]))}])]];(cuts[[1;;If[Length[{c}]==Length[{e}]==0,If[Min[Length/@{{a},{b},{d}}]>0,-1,1],-1]]]//.tools`cleanGrammians)];

polylogarithmicContours[{3,1,3},{{a2_,a___},{b2_,b___},{c___},{d2_,d___},{e2_,e___},{f___}}]:=polylogarithmicContours[{3,1,3},{{a2},{b2,b},{c},{d2,d},{e2,d},{f}}]=Module[{a1={e2,e,f}[[-1]],b1={a2,a}[[-1]],c1={b2,b}[[-1]],c2={c,d2}[[1]],d1={b2,b,c}[[-1]],e1={d2,d}[[-1]],f1={e2,e}[[-1]],f2={f,a2}[[1]],cuts},cuts=Join[Which[Length[{a}]==Length[{b}]==0,Transpose@{Join@@@(({{a2,cap[{c1,c2},{a1,b1,b2}]},#}&/@polylogarithmicContours[{{d2,d},{e2,e},{f,Y1},{Y2,c}}][[All,1]])/.Thread[Rule[{Y1,Y2},{a2,cap[{c1,c2},{a1,b1,b2}]}]]),{1,1}delta[{d1,d2},{e1,e2},{f1,f2},{a2,cap[{c1,c2},{a1,b1,b2}]}](ab[A,B,X1,X2]ab[C,D,X1,X2])},True,{}],Which[Length[{c}]==Length[{f}]==0,Transpose@{Join@@@(({#,#}&/@polylogarithmicContours[{{a2,a},{b2,b},{d2,d},{e2,e}}][[All,1]])),{1,1}delta[{a1,a2},{b1,b2},{d1,d2},{e1,e2}]ab[f1,f2,c1,c2](ab[A,B,X1,X2]ab[C,D,X1,X2])},True,{}],Which[Length[{a}]==0<Length[{b}],Transpose@{Join@@@(({{a2,cap[{c1,c2},{a1,b1,b2}]},#}&/@polylogarithmicContours[{{d2,d},{e2,e},{f,Y1},{Y2,c}}][[All,1]])/.Thread[Rule[{Y1,Y2},{a2,cap[{c1,c2},{a1,b1,b2}]}]]),{1,1}delta[{d1,d2},{e1,e2},{f1,f2},{a2,cap[{c1,c2},{a1,b1,b2}]}](ab[A,B,X1,X2]ab[C,D,X1,X2])},Length[{b}]==0<Length[{a}],Transpose[{Join@@@(({{b2,cap[{a1,a2},{b1,c1,c2}]},#}&/@polylogarithmicContours[{{d2,d},{e2,e},{f,Y1},{Y2,b,c}}][[All,1]])/.Thread[Rule[{Y1,Y2},{cap[{a1,a2},{b1,c1,c2}],b2}]]),{1,1}delta[{d1,d2},{e1,e2},{f1,f2},{b2,cap[{a1,a2},{b1,c1,c2}]}](ab[A,B,X1,X2]ab[C,D,X1,X2])}],True,{}],Which[Length[{d}]==0==Length[{e}],Transpose@{Join@@@(({#,{d2,cap[{f1,f2},{d1,e1,e2}]}}&/@polylogarithmicContours[{{a2,a},{b2,b},{c,Y1},{Y2,f}}][[All,1]])/.Thread[Rule[{Y1,Y2},{d2,cap[{f1,f2},{d1,e1,e2}]}]]),{1,1}delta[{a1,a2},{b1,b2},{c1,c2},{d2,cap[{f1,f2},{d1,e1,e2}]}](ab[A,B,X1,X2]ab[C,D,X1,X2])},True,{}],Which[Length[{f}]==0<Length[{c}],Transpose@{Which[Length[{a}]==0,{{a2,cap[{c1,c2},{a1,a2,cap[{d1,d2},{e1,e2,a2}]}],a2,cap[{d1,d2},{e1,e2,a2}]},{cap[{a1,a2},{d1,d2,cap[{e1,e2},{f1,f2,b2}]}],cap[{c1,c2},{a1,b1,b2}],cap[{e1,e2},{a1,a2,b2}],cap[{d1,d2},{a1,a2,b2}]}},Length[{b}]==0,{{cap[{a1,a2},{b1,b2,c2}],cap[{c1,c2},{a1,a2,cap[{e1,e2},{d1,d2,cap[{a1,a2},{b1,b2,c2}]}]}],cap[{a1,a2},{b1,b2,c2}],cap[{e1,e2},{d1,d2,cap[{a1,a2},{b1,b2,c2}]}]},{b2,cap[{a1,a2},{e1,e2,cap[{d1,d2},{a1,a2,b2}]}],cap[{a1,a2},{e1,e2,cap[{d1,d2},{a1,a2,b2}]}],cap[{d1,d2},{a1,a2,b2}]}},Length[{d}]==0,Reverse@{{cap[{f2,f1},{e2,e1,d1}],cap[{b2,b1},{c2,c1,cap[{f2,f1},{e2,e1,d1}]}],cap[{f2,f1},{e2,e1,d1}],cap[{d2,d1},{f2,f1,cap[{b2,b1},{c2,c1,cap[{f2,f1},{e2,e1,d1}]}]}]},{cap[{f2,f1},{b2,b1,cap[{c2,c1},{f2,f1,e1}]}],cap[{c2,c1},{f2,f1,e1}],e1,cap[{f2,f1},{b2,b1,cap[{c2,c1},{f2,f1,e1}]}]}},Length[{e}]==0,Reverse@{{f1,cap[{c2,c1},{b2,b1,f1}],f1,cap[{d2,d1},{f2,f1,cap[{c2,c1},{b2,b1,f1}]}]},{cap[{b2,b1},{f2,f1,e1}],cap[{c2,c1},{f2,f1,e1}],cap[{f2,f1},{c2,c1,cap[{b2,b1},{a2,a1,e1}]}],cap[{d2,d1},{f2,e2,e1}]}},True,({shift[{a1,a2},\[Alpha]],cap[{c1,c2},{b1,b2,shift[{a1,a2},\[Alpha]]}],shift[{a1,a2},\[Alpha]],cap[{d1,d2},{e1,e2,shift[{a1,a2},\[Alpha]]}]}/.{\[Alpha]->#}&/@(((-#2+{1,-1}delta2[{a1,a2}][{b1,b2},{c1,c2},{d1,d2},{e1,e2}])/(2#3))&@@{ab[a1,a2,cap[{c1,c2},{b1,b2,a1}],cap[{d1,d2},{e1,e2,a1}]],ab[a1,a2,cap[{c1,c2},{b1,b2,a1}],cap[{d1,d2},{e1,e2,a2}]]+ab[a1,a2,cap[{c1,c2},{b1,b2,a2}],cap[{d1,d2},{e1,e2,a1}]],ab[a1,a2,cap[{c1,c2},{b1,b2,a2}],cap[{d1,d2},{e1,e2,a2}]]}))],{1,1}delta2[{a1,a2}][{b1,b2},{c1,c2},{d1,d2},{e1,e2}](ab[A,B,X1,X2]ab[C,D,X1,X2])},Length[{c}]==0<Length[{f}],Transpose@{Which[Length[{d}]==0,{{d2,cap[{a1,a2},{b1,b2,d2}],d2,cap[{f1,f2},{d1,d2,cap[{a1,a2},{b1,b2,d2}]}]},{cap[{b1,b2},{d1,d2,e2}],cap[{a1,a2},{d1,d2,e2}],cap[{d1,d2},{a1,a2,cap[{b1,b2},{c1,c2,e2}]}],cap[{f1,f2},{d1,e1,e2}]}},Length[{e}]==0,{{cap[{d1,d2},{e1,e2,f2}],cap[{b1,b2},{a1,a2,cap[{d1,d2},{e1,e2,f2}]}],cap[{d1,d2},{e1,e2,f2}],cap[{f1,f2},{d1,d2,cap[{b1,b2},{a1,a2,cap[{d1,d2},{e1,e2,f2}]}]}]},{cap[{d1,d2},{b1,b2,cap[{a1,a2},{d1,d2,e2}]}],cap[{a1,a2},{d1,d2,e2}],e2,cap[{d1,d2},{b1,b2,cap[{a1,a2},{d1,d2,e2}]}]}},Length[{a}]==0,{{b1,cap[{c2,c1},{e2,e1,cap[{f2,f1},{c2,c1,b1}]}],cap[{c2,c1},{e2,e1,cap[{f2,f1},{c2,c1,b1}]}],cap[{f2,f1},{c2,c1,b1}]},{cap[{c2,c1},{b2,b1,a1}],cap[{a2,a1},{c2,c1,cap[{e2,e1},{f2,f1,cap[{c2,c1},{b2,b1,a1}]}]}],cap[{c2,c1},{b2,b1,a1}],cap[{e2,e1},{f2,f1,cap[{c2,c1},{b2,b1,a1}]}]}},Length[{b}]==0,{{cap[{c2,c1},{f2,f1,cap[{e2,e1},{d2,d1,b1}]}],cap[{a2,a1},{c2,b2,b1}],cap[{e2,e1},{c2,c1,b1}],cap[{f2,f1},{c2,c1,b1}]},{c1,cap[{a2,a1},{c2,c1,cap[{f2,f1},{e2,e1,c1}]}],c1,cap[{f2,f1},{e2,e1,c1}]}},True,({shift[{d1,d2},\[Alpha]],cap[{a1,a2},{b1,b2,shift[{d1,d2},\[Alpha]]}],shift[{d1,d2},\[Alpha]],cap[{f1,f2},{e1,e2,shift[{d1,d2},\[Alpha]]}]}/.{\[Alpha]->#}&/@(((-#2+{1,-1}delta2[{c1,c2}][{e1,e2},{f1,f2},{a1,a2},{b1,b2}])/(2#3))&@@{ab[d1,d2,cap[{f1,f2},{e1,e2,d1}],cap[{a1,a2},{b1,b2,d1}]],ab[d1,d2,cap[{f1,f2},{e1,e2,d1}],cap[{a1,a2},{b1,b2,d2}]]+ab[d1,d2,cap[{f1,f2},{e1,e2,d2}],cap[{a1,a2},{b1,b2,d1}]],ab[d1,d2,cap[{f1,f2},{e1,e2,d2}],cap[{a1,a2},{b1,b2,d2}]]}))],{1,1}delta2[{c1,c2}][{a1,a2},{b1,b2},{e1,e2},{f1,f2}](ab[A,B,X1,X2]ab[C,D,X1,X2])},True,{}],Which[Length[{d}]==0<Length[{e}],Transpose@{Join@@@(({#,{d2,cap[{f1,f2},{d1,e1,e2}]}}&/@polylogarithmicContours[{{a2,a},{b2,b},{c,Y1},{Y2,f}}][[All,1]])/.Thread[Rule[{Y1,Y2},{d2,cap[{f1,f2},{d1,e1,e2}]}]]),-{1,1}delta[{a1,a2},{b1,b2},{c1,c2},{d2,cap[{f1,f2},{d1,e1,e2}]}](ab[A,B,X1,X2]ab[C,D,X1,X2])},Length[{e}]==0<Length[{d}],Transpose[{Join@@@(({#,{e2,cap[{d1,d2},{e1,f1,f2}]}}&/@polylogarithmicContours[{{a2,a},{b2,b},{c,Y1},{Y2,f}}][[All,1]])/.Thread[Rule[{Y1,Y2},{cap[{d1,d2},{e1,f1,f2}],e2}]]),-{1,1}delta[{a1,a2},{b1,b2},{c1,c2},{e2,cap[{d1,d2},{e1,f1,f2}]}](ab[A,B,X1,X2]ab[C,D,X1,X2])}],True,{}],Transpose[{Join[#1,(#2/.Thread[Rule[{A,B},#1]])]&@@@(Tuples[{Which[(*Length[{a}]==0*)False,{{a2,cap[{c1,c2},{X1,X2,a2}]},{cap[{a1,a2},{cap[{c1,c2},{a1,b1,b2}],X1,X2}],cap[{c1,c2},{a1,b1,b2}]}},True,(polylogarithmicContours[{{a2,a},{b2,b},{c,d2,X1},{X2,e2,e,f}}][[All,1]])],(Which[Length[{d}]==0,{{d2,cap[{f1,f2},{e1,A,B}]},{cap[{f1,f2},{d1,d2,e2}],cap[{A,B},{d1,d2,e2}]}},Length[{e}]==0,{{cap[{e1,e2},{cap[{d1,d2},{e1,f1,f2}],A,B}],cap[{d1,d2},{e1,f1,f2}]},{f1,cap[{A,B},{d1,d2,e2}]}},Length[{f}]==0,{{cap[{A,B},{cap[{e1,e2},{A,B,f1}],d1,d2}],cap[{e1,e2},{A,B,f1}]},{A,cap[{e1,e2},{d1,d2,A}]}},Length[{c}]==0,{{cap[{A,B},{cap[{f1,f2},{A,d1,d2}],e1,e2}],cap[{f1,f2},{A,d1,d2}]},{B,cap[{e1,e2},{f1,f2,B}]}},True,(polylogarithmicContours[{{d2,d},{e2,e},{f,A},{B,b2,b,c}}][[All,1]])])}]),((-2{1,1,-1,-1}eps[{A,B},{C,D},{d1,d2},{e1,e2},{f1,f2},{X1,X2}]delta[{a1,a2},{b1,b2},{c1,c2},{X1,X2}]))}],Transpose[{Join[(#1/.Thread[Rule[{C,D},#2]]),#2]&@@@(Tuples[{(Which[Length[{a}]==0,{{a2,cap[{c1,c2},{b1,C,D}]},{cap[{c1,c2},{a1,a2,b2}],cap[{C,D},{a1,a2,b2}]}},Length[{b}]==0,{{cap[{b1,b2},{cap[{a1,a2},{b1,c1,c2}],C,D}],cap[{a1,a2},{b1,c1,c2}]},{c1,cap[{C,D},{a1,a2,b2}]}},Length[{c}]==0,{{cap[{C,D},{cap[{b1,b2},{C,D,c1}],a1,a2}],cap[{b1,b2},{C,D,c1}]},{C,cap[{b1,b2},{a1,a2,C}]}},Length[{f}]==0,{{cap[{C,D},{cap[{c1,c2},{C,a1,a2}],b1,b2}],cap[{c1,c2},{C,a1,a2}]},{D,cap[{b1,b2},{c1,c2,D}]}},True,polylogarithmicContours[{{a2,a},{b2,b},{c,d2,C},{D,e2,e,f}}][[All,1]]]),(polylogarithmicContours[{{d2,d},{e2,e},{f,a2,X1},{X2,b2,b,c}}][[All,1]])}]),((2{1,-1,1,-1}eps[{C,D},{A,B},{a1,a2},{b1,b2},{c1,c2},{X1,X2}]delta[{d1,d2},{e1,e2},{f1,f2},{X1,X2}]))}]];(cuts/.tools`cleanGrammians)];
polylogarithmicContours[{4,1,2},{{a2_,a___},{b2_,b___},{c2_,c___},{d___},{e2_,e___},{f___}}]:=Module[{a1={e2,e,f}[[-1]],b1={a2,a}[[-1]],c1={b2,b}[[-1]],d1={c2,c}[[-1]],d2={d,e2}[[1]],e1={c2,c,d}[[-1]],f1={e2,e}[[-1]],f2={f,a2}[[1]],left,right},left={#1[[{1,-1}]],#2}&@@@tools`polylogarithmicContoursFull[{4},{{a2,a},{b2,b},{c2,c},{d,e2,e,f}}];right=polylogarithmicContours[{3},{{e2,e},{f,C},{D,d}}];{Join[#1[[1]],(#2[[1]]/.Thread[Rule[{C,D},#1[[1]]]])],If[Length[{d}]==0&&Length[{f}]>0,1,-1]#1[[2]] (delta[{e1,e2},{f1,f2},{X1,X2},{A,B}]/.tools`cleanGrammians)(*(#2[[2]]/.Thread[Rule[{A,B,C,D},{C,D,A,B}]])*)}&@@@Join[Tuples[{left,right[[1;;-3]]}],Tuples[{left,right[[-2;;-1]]}]]];
polylogarithmicContours[{4,1,3},{{a2_,a___},{b2_,b___},{c2_,c___},{d___},{e2_,e___},{f2_,f___},{g___}}]:={#1[[{1,4,5,7}]],#2}&@@@tools`polylogarithmicContoursFull[{4,1,3},{{a2,a},{b2,b},{c2,c},{d},{e2,e},{f2,f},{g}}];

(*AB<->CD Rotated versions*)
polylogarithmicContours[{3,0,4},legs_]:={RotateLeft[#1,2],(#2/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]])}&@@@polylogarithmicContours[{4,0,3},RotateLeft[legs,3]];
polylogarithmicContours[{2,1,3},legs_]:={RotateLeft[#1,2],(#2/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]])}&@@@polylogarithmicContours[{3,1,2},RotateLeft[legs,2]];
polylogarithmicContours[{2,1,4},legs_]:={RotateLeft[#1,2],(#2/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]])}&@@@polylogarithmicContours[{4,1,2},RotateLeft[legs,2]];
polylogarithmicContours[{3,1,4},legs_]:={RotateLeft[#1,2],(#2/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]])}&@@@polylogarithmicContours[{4,1,3},RotateLeft[legs,3]];
polylogarithmicContours[{{type__Integer},{legs__}}]:=polylogarithmicContours[{type},{legs}];


(* ::Subsubsection::Closed:: *)
(*Backend: cut information for every edge of graphs (not all topologies have these so defined)*)


tools`polylogarithmicContoursFull[{4},{{a2_,a___},{b2_,b___},{c2_,c___},{d2_,d___}}]:=Module[{a1={d2,d}[[-1]],b1={a2,a}[[-1]],c1={b2,b}[[-1]],d1={c2,c}[[-1]],cuts,massless},massless=Flatten[Position[Length/@{{a},{b},{c},{d}},0]];cuts=If[Length[massless]==0,{{shift[{a1,a2},#],cap[{b1,b2},{d1,d2,shift[{a1,a2},#]}],cap[{c1,c2},{b1,b2,shift[{a1,a2},#]}],cap[{d1,d2},{b1,b2,shift[{a1,a2},#]}]},ab[A,B,X1,X2]delta[{a1,a2},{b1,b2},{c1,c2},{d1,d2}]}&/@((-#2+{1,-1}delta[{a1,a2},{b1,b2},{c1,c2},{d1,d2}])/(2#3)&@@{ab[a1,cap[{c1,c2},{b1,b2,a1}],d1,d2],ab[a1,cap[{c1,c2},{b1,b2,a2}],d1,d2]+ab[a2,cap[{c1,c2},{b1,b2,a1}],d1,d2],ab[a2,cap[{c1,c2},{b1,b2,a2}],d1,d2]}),{List[{{a2,a2,cap[{c1,c2},{b1,d1,d2}],cap[{d1,d2},{b1,c1,c2}]},ab[A,B,X1,X2]ab[a1,b1,b2,cap[{c1,c2,a2},{d1,d2}]]},{{cap[{a1,a2},{cap[{c1,c2},{a1,b1,b2}],d1,d2}],cap[{b1,b2},{cap[{c1,c2},{a1,b1,b2}],d1,d2}],cap[{c1,c2},{a1,b1,b2}],cap[{d1,d2},{a1,b1,b2}]},ab[A,B,X1,X2]ab[a1,b1,b2,cap[{c1,c2,a2},{d1,d2}]]}],List[{{cap[{a1,a2},{b1,c1,c2}],cap[{b1,b2},{cap[{d1,d2},{b1,c1,c2}],a1,a2}],cap[{c1,c2},{cap[{d1,d2},{b1,c1,c2}],a1,a2}],cap[{d1,d2},{b1,c1,c2}]},ab[A,B,X1,X2]ab[b1,c1,c2,cap[{d1,d2,b2},{a1,a2}]]},{{cap[{a1,a2},{c1,d1,d2}],b2,b2,cap[{d1,d2},{c1,a1,a2}]},ab[A,B,X1,X2]ab[b1,c1,c2,cap[{d1,d2,b2},{a1,a2}]]}],List[{{cap[{a1,a2},{d1,b1,b2}],cap[{b1,b2},{d1,a1,a2}],c2,c2},ab[A,B,X1,X2]ab[c1,d1,d2,cap[{a1,a2,c2},{b1,b2}]]},{{cap[{a1,a2},{c1,d1,d2}],cap[{b1,b2},{c1,d1,d2}],cap[{c1,c2},{cap[{a1,a2},{c1,d1,d2}],b1,b2}],cap[{d1,d2},{cap[{a1,a2},{c1,d1,d2}],b1,b2}]},ab[A,B,X1,X2]ab[c1,d1,d2,cap[{a1,a2,c2},{b1,b2}]]}],List[{{cap[{a1,a2},{cap[{b1,b2},{d1,a1,a2}],c1,c2}],cap[{b1,b2},{d1,a1,a2}],cap[{c1,c2},{d1,a1,a2}],cap[{d1,d2},{cap[{b1,b2},{d1,a1,a2}],c1,c2}]},ab[A,B,X1,X2]ab[d1,a1,a2,cap[{b1,b2,d2},{c1,c2}]]},{{d2,cap[{b1,b2},{a1,c1,c2}],cap[{c1,c2},{a1,b1,b2}],d2},ab[A,B,X1,X2]ab[d1,a1,a2,cap[{b1,b2,d2},{c1,c2}]]}]}[[massless[[1]]]]];Transpose[{Replace[cuts[[All,1]],{cap[{x1_,x2_},y_]:>Which[MemberQ[y,x1],x1,MemberQ[y,x2],x2,True,cap[{x1,x2},y]]},{0,\[Infinity]}],cuts[[All,2]]}]];
tools`polylogarithmicContoursFull[{4,0,4},{{a2_,a___},{b2_,b___},{c2_,c___},{d___},{e2_,e___},{f2_,f___},{g2_,g___},{h___}}]:=Module[{left,right},left=tools`polylogarithmicContoursFull[{4},{{a2,a},{b2,b},{c2,c},{d,e2,g2,g,h}}];right=tools`polylogarithmicContoursFull[{4},{{e2,e},{f2,f},{g2,g},{h,a2,c2,c,d}}];{Join[#1[[1]],#2[[1]]],#1[[2]] (#2[[2]]/.Thread[Rule[{A,B},{C,D}]])}&@@@Tuples[{left,right}]]
tools`polylogarithmicContoursFull[{4,1,3},{{a2_,a___},{b2_,b___},{c2_,c___},{d___},{e2_,e___},{f2_,f___},{g___}}]:=tools`polylogarithmicContoursFull[{4,1,3},{{a2,a},{b2,b},{c2,c},{d},{e2,e},{f2,f},{g}}]=Module[{left,right,e1={c2,c,d}[[-1]],f1={e2,e}[[-1]],g1={f2,f}[[-1]],g2={g,a2}[[1]]},left=tools`polylogarithmicContoursFull[{4},{{a2,a},{b2,b},{c2,c},{d,e2,f2,f,g}}];right=tools`polylogarithmicContoursFull[{4},{{e2,e},{f2,f},{g,C},{D,d}}];{Join[#1[[1]],(#2[[1]]/.Thread[Rule[{C,D},#1[[1,{1,4}]]]])],#1[[2]] (delta[{e1,e2},{f1,f2},{g1,g2},{A,B}]/.tools`cleanGrammians)ab[C,D,X1,X2](*(#2[[2]]/.Thread[Rule[{A,B,C,D},{C,D,A,B}]])*)}&@@@Tuples[{left,right}]];
tools`polylogarithmicContoursFull[{3,1,4},legs_]:={#1[[{5,6,7,1,2,3,4,8}]],(#2/.Prepend[Thread[Rule[{A,B,C,D},{C,D,A,B}]],ab[A,B,C,D]->ab[A,B,C,D]])}&@@@tools`polylogarithmicContoursFull[{4,1,3},RotateLeft[legs,3]];


(* ::Subsection:: *)
(*Master Contour Specifications*)


masterContourProjectors[type_List,{legLabels__List}]/;tools`validQ[type,{legLabels}]:=masterContourProjectors[type,Length/@{legLabels}];
masterContourProjectors[{a_Integer,bc__Integer},{legNos__Integer}]/;Not[OrderedQ[{a,bc}[[{-1,1}]]]]&&tools`validQ[{a,bc},{legNos}]:=masterContourProjectors[Reverse[{a,bc}],RotateLeft[{legNos},a]];
masterContourProjectors[type_List,{legNos__Integer}]/;tools`validQ[type,{legNos}]:=If[Length[type]==1,Module[{rLegs=Min[{#,2}]&/@{legNos},rot},rot=Ordering[Partition[rLegs,Length[rLegs],1,1]][[1]];masterContourProjectors[type,RotateLeft[rLegs,rot-1]]](*masterContourProjectors[type,Min[{#,2}]&/@({legNos})]*),masterContourProjectors[type,((Min[{#,2}]&/@({legNos}+Normal[SparseArray[{First[type]->1,-1->1},Length[{legNos}]]]))-Normal[SparseArray[{First[type]->1,-1->1},Length[{legNos}]]])]];
masterContourProjectors[{{type__Integer},{legs__}}]:=masterContourProjectors[{type},{legs}];


(* ::Subsubsection::Closed:: *)
(*Backend: pre-stored templates*)


stored`masterContourProjectorsC="1: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";
Set[masterContourProjectors[Sequence@@#1],#2]&@@@Uncompress[stored`masterContourProjectorsC];


(* ::Section:: *)
(*Graphical Displays of Information*)


(* ::Subsection:: *)
(*Drawing Graphs: Integrals and Contour Diagrams*)


draw[{graphType__Integer},legList_List,contourData_List:{}]/;(tools`knownTypeQ[{graphType}]&&(legList==={}||tools`validQ[{graphType},legList])):=Module[{graphOptions,vSize,legLen,fontSize,labelDist,dotSize,compositeDotSize,blueVertexColor,whiteVertexColor,blackVertexColor,lineThickness,edges=graph`edgeList[{graphType}],verts=graph`vertices[{graphType}],dualVerts=graph`dualVertices[{graphType}],edgeList=graph`edgeList[{graphType}],angles=graph`angles[{graphType}],edgeStyle,vertStyle,legs,infLabels,indexLabels},If[Length[{graphType}]==1,verts=0.7*verts];vertStyle=If[contourData==={},bl/@Range[Length[verts]],First[contourData]];edgeStyle=If[contourData==={},3&/@Range[Length[edgeList]],contourData[[4]]];graphOptions={vSize:>Which[legList==={},0.105,Head[First[legList]]===Integer,0.15,True,0.175],legLen->0.75,fontSize->14,labelDist->7/5,compositeDotSize->AbsolutePointSize[5.5],dotSize->AbsolutePointSize[12.5],blueVertexColor->RGBColor[153/255,153/255,198/255],whiteVertexColor->GrayLevel[1],blackVertexColor:>Which[legList==={},GrayLevel[0],Head[First[legList]]===Integer,GrayLevel[0.4],True,GrayLevel[0.4]],lineThickness->AbsoluteThickness[1.5]};edges=({Join@@({If[edgeStyle[[#]]===2,{CapForm["Round"],Black,lineThickness,Dashing[0.03],Line[verts[[edges[[#]]]]]},{CapForm["Round"],Black,lineThickness,Line[verts[[edges[[#]]]]]}]}&/@Range[Length[edges]])}/.graphOptions);If[Count[contourData,{infAB,infCD,c},{0,\[Infinity]}]>0,edges=ReplacePart[edges,{{1,-1}->{CapForm["Round"],Darker[Red],lineThickness,If[contourData[[-1,-1]]==2,Dashing[0.03],Nothing],Line[verts[[edgeList[[-1]]]]]}}]/.graphOptions;];legs=Which[legList==={},Join@@(Which[MemberQ[{{graphType}[[1]],Length[verts]},#4]&&Length[{graphType}]>1,{GrayLevel[0.5],Polygon[{#1,#1+0.4legLen RotationMatrix[-#3/12] . #2,#1+0.4legLen RotationMatrix[#3/12] . #2,#1}],Polygon[{#1+0.55legLen RotationMatrix[-#3/8] . #2,#1+0.7legLen RotationMatrix[-#3/8] . #2,#1+0.7legLen RotationMatrix[#3/8] . #2,#1+0.55legLen RotationMatrix[#3/8] . #2}],Polygon[{#1+0.85legLen RotationMatrix[-#3/8] . #2,#1+legLen RotationMatrix[-#3/8] . #2,#1+legLen RotationMatrix[#3/8] . #2,#1+0.85legLen RotationMatrix[#3/8] . #2}]},True,{GrayLevel[0],Polygon[{#1,#1+legLen RotationMatrix[-#3/12] . #2,#1+legLen RotationMatrix[#3/12] . #2,#1}]}]&@@@Transpose[{verts,angles[[All,1]],angles[[All,2]],Range[Length[verts]]}]),Head[First[legList]]===Integer,Join@@(Which[#4>=2,{CapForm["Round"],GrayLevel[0],Sequence@@Table[Line[{#1,#1+legLen RotationMatrix[j #3/(#4+2)] . #2}],{j,2Range[0,1,1/(#4-1)]-1}](*Polygon[{#1,#1+legLen RotationMatrix[-#3/8].#2,#1+legLen RotationMatrix[#3/8].#2,#1}]*)},#4===1,{CapForm["Round"],GrayLevel[0],Line[{#1,#1+legLen #2}]},True,{}]&@@@Transpose[{verts,angles[[All,1]],angles[[All,2]],legList}]),True,Join@@(Which[Length[#4]==0,{},Length[#4]==1,{CapForm["Round"],Line[{#1,#1+legLen #2}],Text[Style[ToString[#4[[1]]],If[Head[#4[[1]]]===Integer,Plain,Italic],FontSize->fontSize,FontFamily->"Times"],#1+labelDist legLen #2]},Length[#4]==2,{CapForm["Round"],Line[{#1,#1+legLen RotationMatrix[#3/3] . #2}],Text[Style[ToString[#4[[1]]],FontSize->fontSize,If[Head[#4[[1]]]===Integer,Plain,Italic],FontFamily->"Times"],#1+labelDist legLen RotationMatrix[#3/3] . #2],Line[{#1,#1+legLen RotationMatrix[-#3/3] . #2}],Text[Style[ToString[#4[[-1]]],If[Head[#4[[-1]]]===Integer,Plain,Italic],FontSize->fontSize,FontFamily->"Times"],#1+labelDist legLen RotationMatrix[-#3/3] . #2]},True,{Line[{#1,#1+legLen RotationMatrix[#3/3] . #2}],Text[Style[ToString[#4[[1]]],FontSize->fontSize,If[Head[#4[[1]]]===Integer,Plain,Italic],FontFamily->"Times"],#1+labelDist legLen RotationMatrix[#3/3] . #2],Line[{#1,#1+legLen RotationMatrix[-#3/3] . #2}],AbsolutePointSize[3],Point[#1+0.6legLen RotationMatrix[-#3/8] . #2],Point[#1+0.6legLen RotationMatrix[#3/8] . #2],Text[Style[ToString[#4[[-1]]],If[Head[#4[[-1]]]===Integer,Plain,Italic],FontSize->fontSize,FontFamily->"Times"],#1+labelDist legLen RotationMatrix[-#3/3] . #2]}]&@@@Transpose[{verts,angles[[All,1]],angles[[All,2]],DeleteDuplicates/@legList}])]/.graphOptions;verts=((Which[#1===b,{EdgeForm[{Black,lineThickness}],(blueVertexColor),Disk[#2,vSize]},#1===w,{EdgeForm[{Black,lineThickness}],(whiteVertexColor),Disk[#2,vSize]},#1===c,({Black,(compositeDotSize),Point[#2],Circle[#2,1.25vSize]}),True,{EdgeForm[{Black,lineThickness}],blackVertexColor,(dotSize),Disk[#2,vSize]}]&@@@Transpose[{vertStyle,verts[[1;;Length[vertStyle]]]}])/.graphOptions);infLabels=Which[contourData==={},{},Length[{graphType}]==1,If[Length[contourData[[2]]]==0,{},{Darker[Blue],Text[Style["\[Infinity]",FontFamily->"Times",Bold,FontSize->16],dualVerts[[-1]]-{0,If[contourData[[3]]==={""},0,0.15]}]}],Length[contourData[[2]]]==0,{},Length[contourData[[2]]]==3,{Which[contourData[[2,-1]]===c,Darker[Red],contourData[[2,-1]]===w,Lighter[Blue],True,Darker[Green]],Text[Style["\[Infinity]",FontFamily->"Times",Bold,FontSize->16],dualVerts[[-2]]-{0,If[contourData[[3,1]]==="",0,0.15]}],Text[Style["\[Infinity]",FontFamily->"Times",Bold,FontSize->16],dualVerts[[-1]]-{0,If[contourData[[3,2]]==="",0,0.15]}]},Length[contourData[[2]]]==2,{{Darker[Blue],Text[Style["\[Infinity]",FontFamily->"Times",Bold,FontSize->16],dualVerts[[-2]]-{0,If[contourData[[3,1]]==="",0,0.15]}],Text[Style["\[Infinity]",FontFamily->"Times",Bold,FontSize->16],dualVerts[[-1]]-{0,If[contourData[[3,2]]==="",0,0.15]}]}},contourData[[2]]==={infAB},{Darker[Blue],Text[Style["\[Infinity]",FontFamily->"Times",Bold,FontSize->16],dualVerts[[-2]]-{0,If[contourData[[3,1]]==="",0,0.15]}]},True,{Darker[Blue],Text[Style["\[Infinity]",FontFamily->"Times",Bold,FontSize->16],dualVerts[[-1]]-{0,If[contourData[[3,2]]==="",0,0.15]}]}];indexLabels=Which[contourData==={},{},Length[{graphType}]==1,{Black,Text[Style[contourData[[3,1]],FontFamily->"Times",FontSize->16],dualVerts[[-1]]+{0,If[Not[MemberQ[contourData[[2]],infAB]],0,0.075]}]},True,{Black,Text[Style[contourData[[3,1]],FontFamily->"Times",FontSize->16],dualVerts[[-2]]+{0,If[Not[MemberQ[contourData[[2]],infAB]],0,0.15]}],Text[Style[contourData[[3,2]],FontFamily->"Times",FontSize->16],dualVerts[[-1]]+{0,If[Not[MemberQ[contourData[[2]],infCD]],0,0.15]}]}];Graphics[(Join[{lineThickness},edges,legs,verts,indexLabels,infLabels]/.graphOptions),ImageSize->Which[{graphType}==={3},100,{graphType}==={4},110,{graphType}==={2,1,2},130,MemberQ[{{3,1,2},{2,1,3}},{graphType}],150,{graphType}==={3,0,3},120,MemberQ[{{3,0,4},{4,0,3}},{graphType}],170,MemberQ[{{4,1,2},{2,1,4}},{graphType}],180,{graphType}==={4,0,4},230,{graphType}==={3,1,3},150,True,190]]];
draw[type__Integer]:=draw[{type}];
draw[{type__Integer}]:=draw[{type},{}];
draw[{{type__Integer},{legs__}}]:=draw[{type},{legs}];
draw[type_List,legs_List,cut[q__]]:=draw[type,legs,List[q]];
draw[{type__Integer},legList_List,plus[q__cut]]/;tools`validQ[{type},legList]:=Row@Riffle[draw[{type},legList,#]&/@{q},Graphics[{Text[Style["+",FontSize->24],{0,0}]},ImageSize->{20,50}]];
draw[{type__Integer},legList_List,minus[a_,b_plus]]/;tools`validQ[{type},legList]:=Row[{draw[{type},legList,a],Graphics[{Text[Style["-",FontSize->24],{0,0.5}]},ImageSize->{20,50}],Graphics[{AbsoluteThickness[2],Circle[{1,0},{1,5},{\[Pi]/2+0.15,3\[Pi]/2-0.15}]},ImageSize->{30,130}],draw[{type},legList,b],Graphics[{AbsoluteThickness[2],Circle[{0,0},{1,5},{-\[Pi]/2+0.15,\[Pi]/2-0.15}]},ImageSize->{30,130}]}];
draw[{type__Integer},legList_List,minus[a_,b_cut]]/;tools`validQ[{type},legList]:=Row[{draw[{type},legList,List@@a],Graphics[{Text[Style["-",FontSize->24],{0,0.5}]},ImageSize->{20,50}],draw[{type},legList,List@@b]}];


(* ::Subsection:: *)
(*Displaying Cut Diagrams for all Polylogarithmic Contours*)


polylogarithmicContourGraphs[{type__Integer},{legs__}]/;tools`validQ[{type},{legs}]&&tools`knownTypeQ[{type}]:=polylogarithmicContourGraphs[{type},{legs}]=(draw@@@(Append[{{type},{legs}},#]&/@graph`polylogarithmicGraphData[{type},{legs}]));
polylogarithmicContourGraphs[{{type__Integer},{legs__}}]:=polylogarithmicContourGraphs[{type},{legs}];


(* ::Subsubsection::Closed:: *)
(*Backend: templates for integral graphs*)


stored`graphVerticesC="1:eJztWe9OwjAQLwLKN5/BNxDcM5iY+IGgL4CGJUuQJQ7iw5uAayusZXf9s93mqOND05bm/v/urt3dW7qIbxlj2SgfnpNsG19pq4G6Sob5JB4ajovVJB8Wy22SbpbrhBNI+Lb8b5wPr8nHKnM7Ok+/Vp+SrfU8jRCH/EcghKTDysLpBuWTeIQbVJIflMmLfc4DYovtl+noznziB2ZinMq5SbZzAxVGgA0EWENsAeKeuUk5QcDOyQoPYryX8/iazgr2CBTCD1k5At1INyfYnsdQfcGkFwBoEDi9NSXaEZYoFFCLY3F/RP8Yj3spG5CZxD6QgRi83xWoT+1Qp1JZxiC2D9B31yXS0tYNrkv1WKVASxWKxoxRCXA1QNvnsgvIZSoYonjSgyEcMBBIe05xT1N4aJVtBSHHam/tcvlqvt5lSi06CWlPAIC4gtgY0LjYM5Egumia1HKUxNdOiPJ4QqhjEDRKQ/enjj0cj34+xu7edjkPVes11OAiLwMWlDs0haFHRY/ysPzZLsp9X9g8cDrTcGq4e1OkD4ao19zdVH1Si5q5m/ZPak02o33nTdd5q1iP3N6XjXmRqqtAshuUck9KLdL097sG5/O427xzTsX/aAn8Lnuo+D7ysk63qGOgY3wlZ6zM68/rSTUmnewjgvZ+/e7Q41vbg5YFDCUR6yJ8u5T/5Mkexz2O63jaDceKwHzm8cxcXbfu3L2o7tKdBEpQnmrolsxtB9WZUNNKk0XlEipIqH4lKBfsKMoPsW/D9w==";
Set[graph`vertices[#1],#2]&@@@Uncompress[stored`graphVerticesC];

stored`graphDualVerticesC="1:eJztW/9O2zAQbpu2a8cQz8ADTILRl5iEEEJ7AZCIZKlbJQrak09DbCVrHDVL7POvw3Zs43+ihDp3313uzp/P5vRuc1OejEaj7XR/uSTbx3LSexp3n0ixvymnkuH0abG/3Nw+ks2P2zXZVVVFZvV79Lf67hv5fr8FhtbSmaHXm5/3D41afnyNjUza3yQg5gfJZKQz3AAzMBSDmeKCwPX9X9+UM5X/ZXhfRHgnCrwAuM6fZCpb55uqNLUNrQhvG9qdmp+/6D59rd/+Qq/nzX05f0ssFH0wSvBVbWx/vEj0TCR6riU6CBv+8EPd2LATKco2eI0lmpyFvg2y+qHWRmHa0sbXiQt6PWvuywWPzdAvn3pKr9dPWxpczNtkgTBIMwSmgGjBLPu2EJjzpgJkAMTjJFKG9z8tI978D5gK+f+5Z36cpgKhBn3VvwhTrYaaP/97S3XqI2/V/tVHtT+wwg88tpZpjrW+glXO3kaRY90QjddTaYnGqxX9NlQkokn0B0aGmh0HY4NFvM3fgSRR2uGFgJ2rCVhOSZcr64qfTl0XgNa5jnVDztVTaSmWRLnXpJZWlqx6y5SlOEukrtX015hHJMuGQaX+N9CmB0RSw+aEmZMnxsnjJdrderUqP/LYcr3yUa9k/MWRJmBmDV2T4Zd2oMlmsuOQAWJFWX1YPiubpYbsmYIB2BYj7Bj4GBP+rY4kWdHF1npmE1ZaFARIbK48jvR8BwWyG9/JeHTCljKLlPeTDzvecCf5YIwE3XdR75sVKih06AkaipTCLgGxmAMgUTqWWhSJY6EUGKBY4ddUrlcJh96fflcjwfqZ+UTmE5lP+OATfo+sOVQUyFHD8Oc55LHBC+kGcd4wcR1YMkVLQ0VuN1e94B18Q9smGTTY+uqe0FupSaLSgnxCjzUVwoP4pjH43+oWWe6ux9NdH+B4m8NGfJemrAwa8XqzeCUgDoyw1BcKKN/90vNd0MvJFCzVaxEkmA+uG0kWOgxXgKM+A/D0uq4p95CTcXYMOyFK/FZpginRGqCsmh/gla7P8v/BDtoOimoWy6wus7rM6nywOmFzPJlZivZ7mvG086M8jWqBdaUeNWrdYe+rSgtJvGZJZ4Jkwto1OUhm1hjSUWETCXSihG0WuqxFFdY+prWQ2AyjMiDa9Q+nifxw";
Set[graph`dualVertices[#1],#2]&@@@Uncompress[stored`graphDualVerticesC];

stored`graphAnglesC="1:eJxTTMoPSuNnYGAoZgESPpnFJWlMKDxGZF4mM5CRxoxHOQqv6N9/ELhvX7TCJ+JF1bbX9kV2FyyOLfvI4oBXGwMYPLAvWgXRtp8UbR/2Z4KoInvsWlD9A2KksRDtn7PW9WnzFjyzLzoDY1xSNK6vucmE32Fw1VD9+4nTBld9hiRtcNVnCTgSJR49QQFjBCYNIWwSwgUa8vaQkH9cpLylyhR/ZEFUwmKs6OAFJ6+6WkZS4pdkW+xx2YIZDsZg0gDCTmMjOhyc9BZOfW10z77of9PbpWvN3tgXubz7fHOmMSt+jznAtP2FaNtPlDa0IJzxrfESd/F7e2IcuB/mQOJsgjlwP8yBxPkLLfRxOBBX6MNSIesgzZ3Xy5e3nU26vL/IfLe8mGr9u/1Fvs9TvlTz/cMfA6Qn4qJLMJvMIDbZ47IJf1CSkpDpGpRoCVlC1yXkt+JP/MFI67IRX0LG4UDM0DdBKUbYiQ19NOuI8hhMNUQvGaFOlC1Sa6Y/O2S5c3/RlLhlNxRvvN9fdEMweXKz15tBVOoUKcEcORXiSHtcjsQfYSZpHEM+wrDmrJd4I4ucZAFTTaZfKMiEGH7BFaew2oT4ItD/pb75+2OX7YsYQl2E+fKBpe6RoJPtJ6cT10iBxitRWnzQbNpPnLa4XvYbIhp39hdV7gp7M2cPMFcdOn16nVDqb1IqoKAPL7jqoglUQHCbyiA22eOyCX/ok1AEDv7QLw9ekc7NdmR/UcwT/Skqs4FF4Z++gtSp874NonqrqBjNkfa4HIm/K2BMQiMMNQZIad/Yw9o3RLak6BuU12GONCezEQarVYjPA3TtTcCqTXtYtUlc3T5oqwtYW8Ue1lYhoRmAnPZNSKgyUNM+KUWrPaxoJbIQhxaP+0kstFBDnpTicT+JBTHcX5UkVxnGKKFPfHahb/cPWrTak1j+D/qIK0fzF3FVBnggLRMUY5AhNaKbzkXBsOqXkdYVvTdZFT1aAffgw5wyfekv+CM5GBb0jLSOZG+yIhmtOIX5CQD4dgOv";
Set[graph`angles[#1],#2]&@@@Uncompress[stored`graphAnglesC];

graph`edgeList[{type___Integer}]:=Join[RotateRight[Partition[Range[Total[PadRight[{type},3][[{1,-1}]]]],2,1,1]],If[Length[{type}]==1||PadRight[{type},3][[2]]==0,{},{{Total[PadRight[{type},3][[{1,-1}]]],First[{type}]}}]];


(* ::Subsubsection::Closed:: *)
(*Backend: pre-stored graphical data for polylogarithmic contours*)


stored`polylogContourGraphDataC="1:eJztnVtu7Eqynqnqfex2+zIHD6E1A/ucRz/ZM1gb2IABw35oG3v2hl21pCKTGXllZMaXXPFCFUsl6VdE/H9cMkn+xx//67/+8X8f2/aP37Zt+y///R//+4//f5I8+zie/fe//P8Xf/wleOv5gZ+HR/TNP54v/vF86/f/87/Db/3j+SO/fx2fP/njf/yxpf/yf9viv/yX7z/6E1bhb/35Ov74/lvBb//HPz1/y//84z/958q/+pfav/rj628r/9XrHnv0euznf3LFZdXG+/P0x6b5bMyfveS0t79+Oi386cw/FPwrbf/R8+zv3Za8+Ic/tWz52xunIFnvQ86gwQ8HWnJ4XWZCiCH8fwRrxn/1R/y3Nf6qpilLsVkyZa2qKNtS788qGbOK6GljNmq0mjXV/+51cz4uxebXPzQ9OA9/lxWd9WkoY8754TnqD18yaGjLRoNK/1HNP/YzqV8y6ZU//XnRqEJRtJM7q6Yvj/61JV5Pte7P907/YYDuFTU/Q+ef4v/y3ansp30IUkVUA5YOEjVg+ed/kbD8jLwQzMMSzOdAMD9O1fDbSzusrwpuvtf+rMT2YzC2cz746cQ6bL9fwFbDvHPKmIpNUwC372/+bHMaBbDc8tf9qxK16gRQQmAlgNVY6gVQygzTwJwF8BqYc9tBEUCpNaEIoOREigAaYvMK0CtArwC9AvQK0CtArwC9AvQK0CvAlAC+fmYXwPD37xXg9n71UsF/H/zGwBLBb0gs9yW2LKT+6X9V9U8LERNjiRcB7bD8LhyvYnnEMKqwhBYJsLQmi6yF2lCFMUNBlYnnhvxRGU1dtvqBQXWM7prNPG2o6hqOPKqajU1zUB19d7LV1VJA0aPC5g2tomAoG4i2PKI0tKV6tRDWDX3VwrFv/PpftzTOsfknwnLeOTQBy6lhObylUS20VS5JH7XP1gbUdixUmXgGVAtCZAOqheOsTc9WV6uF43RSz1ZXqwXBVqAMJ6D8th2wWmDbUkBpYUvNauEV/Nv7Y89Da7UQ+cxyuBC5xnK6EOdBRTCtLXMajGEnL1UwAFi5oDatGdLhbVo0xIJIg6U/ZOhPyGlrgXKdlIuRY4YlrClViasPGh7vT3QPGr6Mwpg0pMCYjBpSYC7MGnrrmLSbjIcNSFi5oCaUDrR5QwxLceCgCUtx4nA5J7PbZAkmcuawhDUlmAtPHfaqYXu/aps6CAWfXaMvlHUIMLqbGnrqGKFVJbT3QmMPg0Xa11AKb3tYo3Y2qMBiTB2i2GL2yQkK0KYOCUqArXmX7Q2ngUPH1CEIMeupQ+Ah66lD8Petpw55N5m193mHEWCRNjmUwtse1qhtDpqwjKcOqdiC9ckpmLCpQ4oSXGveZa/D4/v989Thb8FvLBtFaB8NO32hx2ag6Wqqn5/6+4iqRgPY52BgqH4/HVcwXBe7rlrHXgGq0nfNAKpm0RoOIyzaAVQ9H51a2c58BOllU2hsmtmk+ivno95EeQlYtRpoALNui9JxRcN1rZQfLfNqxfxEoNctOjIfqVpUOR99RL/Hb32fdHL8V/3W9xeM57e+l4q9R/y7Mv+QpDR+6/vtvAaUM2jww8KanVQqC7ERYigmjPiv+q3vR9lS788qGbOK6GljNmq0mjXV/+51c+79cY85gxJyojmDihBnzu7oFHPCRHuy4jO0pd/6vsaoQlG0k1uI1+39iVeWz2zyiMPmwvbHcFC3Nyr7+GkH3AigbrqThRI2TlUUqoeSmZukrNLG5vBmRBgo3fsGdaCobI/ViRWVLbGaYau8uS4FrSd2lDfU6UATd+kyrCbuayZZ7fceh866i2UHDfwuvurZom4kMkN9/C6+6ZQRgmGon9/F95r+mWDTFMD98ELQ2M4cpgptW7KFfQeniqyunREAqMrfG5kelOrCXZCadig/OFD+NIWismVfJ1ZUtukPCFutDb9aqSkKY9wDNg7pHWI1IcyRVvvWJUo6F3Rq6Wze084EkaM3e7rKffWJz6UcBivfA0rBynfJhwy7/biAbbJMTmstmu02ce7zwqYulK+PvRAYPb7uclkdIDCWxzIWf3wdpkz0x9ddLBQtsI0RwI/oE63Bcz21SxqgFdrXk7skClrBzUzvJuCUwvud1XsaoXgwc3ld583fOj+kEcxvxRqx5C5Vmm6Y3OVJqmBwq9rxKIPT4MTDKc66TjzTW3NdZxfAPb+Hv6zWCBpp4KcG1Cb4Jh9pwfuszvDqbtprsVegtOapWBMv5qlQBvsQmOWpWiw9eWqYYXry1HUwhD40hY3QhwrdMaYPFaYKS/ahJwFs60Ol4LlUgdVqQHdoX6rBakWhO7gxfagU3ev2oac5c2sZJsQRqQzThWddhvVXy9KXKX5qI9P8ermRT3/5JsrPHwzvOBCWyufK+d+kXRbAFOYHHeWz4jNT/dmW9aj8+bL1qDLPAX3IqPp8WSdLVfi+IwyBL/PsTyq+ufYbLeuvTOyy7rLusu6y7rJ+A1nf++Drsv7VxGxptNMUVPP5LqrCbg9LVPYcrEsieoVkBFiitn/BQoiTKO4kgKK6wwFOtuBofVcq213fXd9d313fXd8R+v4ITi/p+5GU5vp+DCSQvh/DB6Tvges4+k6BlbYWZPiRBsicfvAsmAY4y4Kj9f1y/e767vru+u767vreBXCgvj++T8PP9mlX+/Dh+dG/jxfVPmCf42X1ShuYtJ2uVFyFKFpRl4soK46B2GbF0YLxEX3WBSPlJBcMF4xfTzBOh+cP+MYt37il3KZVe9A3bin50jduXcO3+MYt4eCy7rLusl6wFUqWXNZd1lOyvs8Dfb/WeFi+XysJy/drKYo7CaDv1zLXd6Wy3fXd9d313fXd9R2h729p9/24k2H5fq2WXTO+X8v3a9kAXHa/1knfL9fvru+u767vru+u710AB+r74/sHfHtdBMy31/n2OgpEwva6XTA+os+6YKSc5ILhgvFLCca7pLi4H1eo9K92kKfDm5o9YBS3bvVGjtg76jW2/bKQdp1+q1btRLGltYcldj6kBk3sfFgNGtyCYvc91YKj9b1nQuj67vru+m6vTq7vru8ZfX+fauj7V1ezpeHOU1LNPVy6Cm+PS5b4HK5Zq0BMXLLIX+nhZyCkbeSi21DW+akIRwu9ViHvQu9CfwWXC70LPQvhLYT+rfEKFf2RmfZCf4wlktAfI4gk9IH3QEJPwZWxF2QskkEInYvwbJhBuOLmLknor1f0LvQu9C70LvQu9FShf5+2bsoTjdI+lXh+VHVPlCoy1Q1lCTJe6Q3VrTcIo/LGPL4dB2EkbM3bZeMj+qzLhsuGywYOo7FsfISH5w/4jq9KWN0C9jOczHtd3/HVAst3fPmOr/W6yY/44PquHTeu767vNu50fXd99x29Nrh8o1erxtvj8o1eo2SejnD1jV4nodcq5F3oXeiv4HKhd6FnIbyF0O+vXoB8o5dv9PKNXr7Ryzd62dlwtNBfr+hd6F3oXehd6F3oqUL/+P4B35onIPOteToYfWuehR1Hy8ZH9FmXDZcNlw0cRhPZ2BVje7/qmB8ei/3wRLerfNT4KAXGeMdXCpbxjq/AQILr9Fu3VieSnvueshZmv1IKIGbHV8qxRAsaPqV+tL63jQ1d313fXd9h6uT67vou6fvj+1RD37+6mi0Nd56SWm/0Sis8BhfqkeZpjcfggj4pPK3yQITQ59WndX4qwtFCr1XIu9C70CvgcqF3oYcgvIXQh6fXhP74nr3QH2MJIKjDHr2uJQuB9+wFFfVM+IK9WGMRy4eH9/uWZUPLR9iPFvrrFb0LvQu9C725SLnQu9AnhP7xfVq/NS8jYe1TiedH1TZFqSNT21KWIeOV3nCU9Wwf+95HSKIdtTEStubtsvERfdZlw2XDZQOH0Vg2TofnD/iOr0pY3QL2M44ova7v+Oq2FnG/ku/4UgW4+I4v4eD6PihuXN9d313fXd9t9P3x/QO+0cs3eqVx+Uavs72Qm5R8o5e6zk9FOFrotQp5F3oXegVcLvQu9BCEtxD6/fQFyDd6+UYvxoYq3+iliRA6F8Ha8FYbvU5Cf72id6F3oXehNxcpF3oX+oTQP75/wLfmCch8a54ORt+aZ2HH0bLxEX3WZcNlw2UDh9FONt7lxXlHb6tsCKV/UwPwctWIHToawD7nAOvd+dJku5ZYFyrqzsp/IsQrVqx2tJ0VOyCOFoyuOsMF4zowFwwXjMUE432qIhi58v+aYlzzVweySZHUvRo/VTP4GC/ZcZpqzMU4WjbU6gyXDZcNl40hdsTIxlsxNKqNI0dZstGJbEIoHaOeSslj1C+AcVoDMN2OQNlQqDZcNlw2ABhdNubIxvv0pyGuysalanbE0tcYlNqLiNooP5ew5SdmIXE//XAqOBV+USqEq2O+pi54aQowXyLTgOhLZLMFw9fUXTBGhLoLxv0E4117++KYSST54hjAjr44tvXIhq+pu2y4bLDtiJGN/VUMyBfHfHEsivoFMPri2ETZUKg2XDZcNgAYXTbmyMbj+wd8IbEBpS8k3mshMTx1KjgV7keFd6CH/9FpEf1QR/77WhYcFiQOr9XvZPyo8c8ZxQ9jLL8Lx6tYHjGMKiyhRTqGd5UWakMVxgwFVSaeRVTj78VViGxDVMfo/kaoh+qhgOrbYvaojr472eovEqpj3pAaozEejaP/RxvKHzZsINryiNLQlmOqhb19DDjVlhUPLfWFu6RKjHwM/s9fddK/vfyf6xUE/TQ/g1HNvf2MAcFqttb8mgAEK0y/6rA0qoIfHFhSEgNm3LB66YFpkHKx1pTqKwtrqifIMFX2DRKORcGXS7Y0zrGtaYTlz/lYpGJJuWSqHmokfWT2uNCst0xRZeIZUDQIkQ2oGQ6oFJ8lfLVkOKBSfJTw1YpBsBUoEwsov20HTMRsWwooLWw5sFrob6cDHbNupyUwgHYaBqvZWoaZ0R6WmBrt+1YxN9rDEpMjr08VsyO3T4VbU8yPd5i0vz/xs52+kiDHjdo74j0Aw0mQFFjN1jJJkBRY6UA3bdPSsEx72nRsoRqzNExyZ0a1ZhrmXGsOTJAfEZY+graXsM+PirsMdZWjD5i4sVBXO3hlqwJOQ/Xg2VMBJ08/3mV1/8bXaGpoufM1Gg5abn0NZijaYEL5anITZ5uptIYGgJULatPWIx3epq1HBEtzNqcCS38HbH9aTlsLlJWl1SBkUl7CmtI65eqzub102GdzAa8aE6TObC6Vskf+66+qqXEsKf3rypVKb3FQ0WrNGkwycbXby6A+AOESl+1ouAbshlXKvdiOWFxr4mdfrD3FldBbTBj2MeULS9+EIWoVTbbEpsCY7IlNgdEroKrHHWk3Ge+KRcLKBTWhghDCm5Co4y6KBktxa+zltCxYC5SVxYW4rz9PTMpsa4qLxAbWHFg6XGizhb7IsM2W0BDabBiudntZJkl7XHKWZOJCTeIle4GkXU6U4PYVbk85VRrYc0yufL16YbmUK4/iZp8rAzSgXEnB1W4vm1xJwZWJdlSne5QoUq4M7AXKQRmc6HaNas8MznU3zZ5y5UeEpZOl7SXt86NqdxBVR6Z219AMM3llrAZQSw3hWVQDKEpFdgHZ3q9eKlK9sBW0HvtI0Wa3atCv7ZDMwejeNlbA0QKGdN/YyGE4WKQ7x5bC2x7WqHvHqsBibJ2NYou52TNBAdq4LkEJsDXvcgPZU+nw+H5Vv3VWSJDBVGVLA23/1x+D//VX1VQ9p0z/68qVSm9xUNFujZ8HCtUBDRfqLrJ99jLJxExckK2zQu5FtsRCKYOcMQjZl27P29xMds+V++GFpW/CEFPWrI+2v51s8PfjksJs3EG6oWzeYQRYpFvKlsLbHtaom8pqwjLeOpuKLdhmzxRM2NbZFCW41rzLnWWl0uFCmy2cGLbZEhr7dhZ1c9k+e1kmSQyuYfeX1U2TGFzoO8ymEyW4fV3Dnre5yewpV75OX1gu5crje/a5MkBjn5NQ95nts5dNroThGnar2QG4CK0u+mazBZzodg1uz9vcb1bKlR8Rlk6Wtpe0z4+qbZ1VR6a2dTbDTGwZy77nbIabWIve566zj+/3z1tn/xb8xrJZAusMmU49GpwURD8JTdfO0JeCjVhz0wD2ORgYatNqOq5guC5OK2odewWoyubBGUDVLFrDYYRFO4COyUfvV6ff2ChtQa9eZ5bfL5vl0ew/NaBtjHgM9t+rnvirgv+actPz7w+p/fWQafdLrcjm9Ut6yAbaTHE/3WCkijvq1rLpwLhUtmkbUnX13QdDT0S93VzUH9jsU0yhsdmomOydlLu5EN0kYNWVgwYw63WAdFzRcF3bpjW6SYp7JWg3p2rRkd2cqkUJ3dxHcOjtBoQycoToXtWQZmSTYr5xWIWxmYhsmk5cqgenSu+lGnstm04T38s2xajv69ULyzX1PdIWMotRQDaoB65GNn0Wo4Bsms0ubSSZivTSVpK1bDotLi/blDCLeb/6aYmr6nspLc0Ntku5HgzVlhg6Vh3PjNcPhn8knE2eR5X/YUvSI/g1xwFXsEx7bJq3NOLD9OZfx9gf9T7Lo/ozxmaEKrzZVvROP6rk4VGBKrwzWfSOEarYa0GkqaEKHdpiqx9xpBmhOuKRONhQiDf7shWfxEZrfElkEPsdMRHtF2MKIrJ5lo+Iv4n4uuLPFF/g6/H4Rpc9r65Aqez5Kgu3NGSTuscUVjqZX4U1KJubwkqXicqw+lVAvD+rDax08fMFi5cda+5riyh/gACRFkwXQDmAiAoIArAvBhE10CyAA4ugx/fp9SIomG9vaciTi6BgmG0DS0rrwdpPN6zkoXf8A4AllYw6TlSWgd+VQl69CApg8TLkiZPWANO5EWLBdHUBsaBUBJUBGhdBKIB9MWhcBM0FOLoIer5SK4JwoyACrkwZhBtvEHBlCiGMveSnF9jbS+YjL1FWPS+AUQwBETJtmCmHICONzjhkFERYhNNtOKYkegSnV0qiY4kNmgsd61bQXCiyFmMuFFmLMRc6DqpAc6EIFmMuJDCRlSUFTloDTI8LIBZMDlwoFky6mLk9qNaCZkVGbQwSAC6+Q2gvgp4HtSIINBcKfAWaC6naSy225cch2ODKFEIYe8mP27C3l8xHbKLE7HPJJCIgQqYNM+UQZKbRGYeEegNjw0xFdIO50OP79I9/F/zanpLoaBtSSXSMKlJJdMyopNEQAFdmUAzshWUGWCPMLFhAbJhZsIDYsDMOczegwEP8pPh5phXVIXZYcXSaf76nl+Z5ow8CsFyixzTzKGC5REpu9FgQc/oFhAi1Yq+jKfm+D+PchE+xoz5GQso/HZ7Y+hY7gkHHwV7GCT+YEB3AGaf7Y8t8rJnUcuqjCVZyUwXj7iaJ2BoxbOi0VlAtGRdGSSZSsmWSk9YA0xsBIBYsRJ69BQsxaL+hoi8GDZYP2mLQFuDq94QRDn1zD8FpiLGH4CvE1EOoN5RnC2p1kCmujKzCOuF0pFkjzAgrFyHMhp1xyMjvEISdccjI8LMQDkzxL+V9obo+5ziekFL88YST4off9KQ7uAG4MtsmlUdDl+2Fuu9Jmo/AZAm7b0dmox/EhiW22tuwFIf2E4XOOLQuicpxaF0SzUU4uiR6vlKYenyd8MYeBGC5JK88YNDL8qbAcvLKbYppd6TICSwXIs2KvbEIyfUQiL2xCMn2a09A3pn++gQkng4xsn08V2Mk+8hekAlIZC/IBCQoRUATkAgXZAIi8BGWMAVmWiPMXAYBsWGJrfY2LMWh/XyhMw7tKo7aOEQgXHzfxyM4vTQBEepFYE1EmoAI8wZglidNQKQY42YAzM6FnMDiIWKs2BuLkFwPgdgbiwiIq+8BebwPL1QK6f5oHFS6PwYWKt0fkysq3QOAFS1GbfgCGlhDLLrX3opFiPZW7I1Fi8tb9TCOu7y11dUWl7fqYcRc3rqn/FeH/7fg117JrLV9YdJj45J+CzTRUePSfnsvY6AcfSAnSwfFkgNA6luy292YbNYHEhSTmHw2zZKaCe3dtF66X4Nwcdvoa+ofVe6KYI2+pr4GVvoGElf7/UvBnb7dxtVu/6J6RbAYd7eInMi4u0Uhtuzbv0KUWQNMX8YPsWD6ZhwQCwoupt2voceCUyflPTFoC3Dh+zVIRdCrq2/cyph0Wm3jPMRXmbxuiiuT2JVxqWV2U1yZItvUj5kqmxNfIh+BiRJ2b4ZMIiIiRNowUw61jwxIccgoiLgIV76/xakkep8qzIWOb5EGQwBcmZtq8UZDR6iEFC88U83u6g6hhAT4MXP7HchwI3MLI8h0I3MbKIgNM7fSgthQLInKCK1LIhTCzji0LonmIhxdEj1fKUyJvt7ijYkIwHJFJG/wQQCWK4s4FhOfT0OwmMxKYM6k3csil5KIEJlWzBVHkGFHbyxCyiMuxKXvCLIXSO/a6PrMKE4YjJlRnGEZM6M46hn1ZCwYhFQv1JaQmVFc8xLsJcYXLGEKkWaNMHOfTIgNM/e8hdgw7WXotqJaG9pVHLVxiEC4+M6ivSS6PDMSToA5ntPPi+YjZHnRfASLieYjWEw0H8FiMiu5OROzOyaXkogQmVbMFUeQaUdvLCKKD4wVc/XRDWZG79O2e6jk7jEOHBoBgOXuYw8cGx3BEtK9DAyVBWSnWkPM3egcYsXcjc4hVuyNxblXnWtjHHHReZ+r515zro0Rc8n5nvJfM5HG26ZlzAIcihCQZcskTpOPQpbNqejuj4UxK2NEjFA7dvsak/v7QE5O/hRLDgBJSP8f4eGJrXNJJAi0n0ZCtK+B2w7orNNYkGf3o/ltVBK4zO+jkogvu1vM5uPL7g6zJT5iEmeSmdYIM88SgdiwFH32NizFof0ejM44tFhjaItDY4Sr33/mIz50TkQEtzEGIoK3GL29UHwoA9OrikyB5eSV1iCno80aYk5gwRBhVuyNRUiuh0DsjUVItp8FcWC6f52+UClMQI4nqHR/PAGl++G3o+kPcAAwuUACuFIukADBX4wx+yY+94wwSBefe9IaxIpFztpbsRiL9qOG3lg0L5DKsWheIM2FOLpA0pqHBO8RKyTgRISALJvxcTaj3fYiq7MQjFmhBWOk2bE7Hil5H4KxOx4pmX/t2cj+6oXq0mwksA5pNhKEFmk2ElmMMhuJLEaZjQR1CWk2EgGjzEYEVtJyp8BPa4gZ91KsWOSsvRWLsWg/eOiNRcPyozYWGRAX3ysSTkmuzUaE8pFYIaH6fGEQQcz4VJthtjpkdRaCMSu0fIwYO3bHIyXvQzB2xyMD4+r7Rh7vwwuVRuo/WoeV+o+xxUpjxzzLSv0AZGWbYbvAgAvWGMsetrdjGaO9Hbvj0eTCWT2QAy+cbfW2yYWzeiAxF84+gtM//hb82ktJtrZZHOMzPWz6QZ9nZnt7Y6EffShnCwjFliNQkuKSk9f6UJLikpPZptlSKbXtWW17v3qf1q/6Hyuk41Ln4BXsR8Ffx3LjuDQ8eP26AVYMyG6HRATrzxicLawfkSvtbp8RxdaPCJbF3TMia0mxZdkMJtzJuY9BwrFIC/5Jt+CPBEzbxfP+GJwPsDEGbQGueReIZBH06u97iiAprdc20CN9JeV1Ai4psSvjUsvsBFxSkU3wo1RlE3BJpVD7CGE8QpGZEIRSIiIiJNtQKofaRwakOGQURFyEi94pQyqJHt+nCnOhY01CGgxxcElJlDcaOjqYkOK/vcnBFZaQHD9K8sQabkgSz5puSGmSZUOp1GDZMCyJygitSyIiwtY4tC6J5iIcXRI9XylMib6+QWiXxRxPACYWkQRgYhVJACaWRQRgYl1EACYWRtwxAun+F6WURISItqJYHLGGHc2xCCmPuBBXvYPIqUAKTy/NjOK3GDOj+C3GzCimJ6OejAOekOr/FEzIqI1iExLsJcYXLGEKkQZBKM0RWDYUZjEwGwpehm4rqrWhXcVRG4cIhIvvLNpPL8+MArcR2mYxxxOAiUUkAZhYRRKAiWURAZhYFxGAiYURc5QgRRsEopiSiBDRVhSLI9a0ozkWEcUHzYpifXSDmdHj+7T+zirpdH9MFaihEQeYuGpFGDeI63yE+Yw4Sia2yLJTIRDFZQ2WFcVlDZYVm2Nx1sXSYzDqXnZ+xdUGdlTEiLnkfE/5r5lIT8qXExihL5QzGAGZXCYRkMl1EgGZnFPR3R8SoyxjRIxsO7b7GpP7+0BOTv4wS2qCJKT/0+GJrXNJRDASon0VaIDoXqMKBXIblQQu8/uoJOLL4t6uKXuNvqeRhr1APXOSmRCE0s4Blg2T0YexYTIOMXswWuPQYo2hLQ6NEa5+/xnh0DkRSdaNwJqIAEwsipSB6VVFBGCivNIa5HS0QSCKAguGyLRicyxCcj0LYnMsQrL9LIgD0/3rvRcqhQnI8QSV7o8noHQ//HY0/QHOASbuuiS4UtynSgj+dIxhmnhxfxurixd3CbKsmOYsxorpWMSMGppj0bxAKseieYE0F+LoAklrHvJ1Qpg7yBUSAZmc8AnI5IxPQCbLLLhXht73QhZaMEaoHdvjkZL3WRjb45GS+deejeynL1SXZiOBdQDtoQSMtT8kshhlNhJZjDIbCdwLcKVkMcidRNKspOVOgZ8QiOIVFSwrpjmLsWI6FjGDh+ZYNCw/amORAXHxvSLh6bXZiBBvxAqJgExO+ARkcsYnIJNlFtovSxEHwSgLLR8jzY7t8UjJ+yyM7fHIwLj6vpHH+/BCpZH6j9Zhpf5jbLHS2BE0K/VzkGVshu0CAy5AMGY8jLFjBiPGju3xaHLhrB7IgRfOtnrb5MJZPZCYC2f39P/q/P8W/NpLSba2WRzqMwVsw4I+wcz29sZCP/pQzhYQmC1VUZLikpPX+lCS4pKT2abZUjO1vQ7b+2Mf36fNnW2QRQ4rJcM6oUedwyJco6/Zb8d1fIyZ+T0hAs044zK8J0SEq+f6/JcsDGtyIpf2XKA/DeI1K37yrTgFYrUV545fI4STr9HvcDPuXhE9gUgdYEtp/tXBXkjzYdqq7RErbaGXt0DApCe82s2Ik5URCJj0nENaIpUedEjDeNGOBtmeibHejpB8j4QoPQMWCXHlex2cUv77VKOzP76FaKGFB3QxgAmPmzJcSheKpCNWELCua86np/zAqzCMF+04NeV32nFqyi/b0TzlgyEKj/CiNvlzIY5O+Ve7fPFhCohEIT6AAoFMfJgCApn4AAoQsr6rzq3yPhPkVUtaZH4myAZLUnI/EqP4WA8kxqWv4N/T/zvzK3T8cfZANNbCzZYZwIRbB1M6/ris4wHDLujHWkHDeNGOk/L+JTtOSvu1djTM+nF6hUEUbhrM6/hrg3GllH+94xcCDZEoxBsKIpCJN8dDIBNvKMhDxl3cl0IOBvKqJS0yPxNkgyUpuR+JUbwtHhnj6mv84WnzhWlSkj2+N+K6tAs9fzu0tsssLnT9x7hHXEklKccROA2kiiWHXKGkbUkQyMlXUWmDHG3Jhpi0s6QKSMzlaPvpq59VTGi1LdAMn13BNls+mip2s6hnotSx5WyZY6IEPzBeHSXJ45zMNs2W6qntIzw8sfWOaoMssh/tLx1OALO/djiIqH1VwvA2XZJs7PBQwLCXWyeMh1qdVbDj8PGngh1nYqReLtxmRmuI1AvXE1Zc7I7hUsq/0s0KmbWiYWxSOMWkXwmtWjQU035TY2OVxdAguZcSa1jSIpE1NTXEmDQH2W1JWkyqghyY0F6nL1TXe1jK48Alj1GRwS4rTiGz32WcijNuIxs4lgmSe2mxhiXnlgBlkPZtGB8j9iLtlB3X7mffpyr9bPCeXkOrmcy0O1rNkEd3i+ArZlVsaZLR0Cj7LvZExqU5yn5b4uJygc52f/VCda2zDeyD6h+D+KIio1w+m0KG6WyjOCN2tlHIETvbS5acpbeXLGkAErtMW2tICEbsQm1kx2U72/2VQmcrNJGYzrYHm4l0YHtGoURnowQv116zJS4uTXvGaltSUIKXbK/ZEtjZvg4vVCqp7ZhF7C+puYpt5Hb7dPSTLlZJR/8SKFEXiurZkhSXNpeB6KEkeRxmy9WeyyultlfX9tfg114zTEdhb+LATpzT6dBR3K9hz0+ePRMFPs6eGZx8ewLjM4NzqGQ/X/y8fP/1g+Ffeg/V9tW186WQgRFy9jkMbOOdP7+PWM961LjtCOjY2AJgJa1FmHtnARKG3lnHUiyYBDjNglOU4lXhuVIMg+VK4UqxvFI8vk/VlOKr3trSwC0cZowroxVN9akBQsRdKQtqQUc4z4ZT9EK1snC9cL2Y61uMDe+tF4/gVEEvjvQk6QUAV8le9rV+CSG02EfZsIQQ9VCOC3qhVF8AeOl64XrBRXgDvdjnF78Fv/tCdLWXXs+P6q5rjcGou0ZYijCKHfUxstYGdx58bM4D58EvyAOBFr7yNQ6Wr3wN4SLJgndd+RIOrhTjYLlSuFIsrxR7j+lrXr7m5Wteo+RiFsIpeqFaWbheuF7M9S3GhvfWi7dU+Bq5DRuPIW8e677mNR7hsmteJ71Qqi8AvHS9cL3gIryBXuzzi9+C330huihrWr42SMXIWhvcefCxOQ+cB78WD94JQGWNXKjQRtRpj1af0XBlqh5IdZapemDVGdeGmep7lg2n6EV/v0njpeuF6wUR4W30Yu831fTiq/ba0shNXAZZAZOivb1anQwRtwYGtmJONGZBnKIaulWGq4arhqvGXVXjLRhqtcaRoyjVAAArWsy++C9CpFb/KCsWIa64IiaphlatASCnq4arBhziDVRjn2v8FvzuKwHWXoc9PzpuAVER5LgVRLQlB4BkrSHuXPjYnAvOhV+UCx/h4flTvj7m62OpsRW5TCPZ8LbrYx/xwfXC9cL1wvWioBd73+krY74ylpYMCERfGeOohm6V4arhquGqcVfV2F+9oPnKmK+MFSBSq3+UFe+7MiZUHa4arhquGq4aVaqxzzV+C373lQBrr8OeH/U1RK4lb7+G+AhOnQvOhZkgjbkQNp0X19OFoQFgHUq8ax0AV9pelLWdNELO+ljKtxQbphEuuT6W1Iue7tP1wvWCwkaKDX8Bvdj7TjW9+Kq9tjRyE5eZr4ylFaO9Wp0MEbQyltYMPMQ1V8aSqqFbZbhquGq4atxVNcJTDdU4chSlGgBgRYvZF/9FiNTqH2XFIsTFVsaSqqFVawDI6arhqgGHeAPV2OcavwW/+0qAtddhz4+OWENUBzliDTETZBRLDgDJWkN8BO85F5wLM0FiuHA6PH/K18d8fSw1tiKXaSQb3nZ9TDi4XrheuF64XhT0Yu87fWXMV8bSkgGB6CtjHNXQrTJcNVw1XDXuqhrhmM9XxiwoeXzPPN59ZcxXxoJv5lVDq9YAkNNVw1UDDvEGqrHPNX4LfveVAGuvw54f9TXEOMgolrz9GuIjeM+54FyYCZLAhXci0FlPF8o1xgIZDVjuDj2QUi13hx5aqca1Yu5uUcuukkmqcaEHpZHTVcNVAwvxNqqx96B6qvFViG1p6DZOo6yTSRHfXrzOxshbKQPbMSsdszBO0Q7lisO1w7XDtcPejgO14y0benXHkags7QAgK9vMvhsoY8S2Ayg7ljGuuG4maYda3QFgqGvHWIyuHa4dSmvumS/2y2MjUA5caUTbcgRK1lrjfvqxOR+cD/NRYvgQLqD52vsEYL6K5qtoi6+ifcQHVw1XDUC8u2qsoBp7L+rrZ3akxKz7+PrZBOmYhXGKdihXHK4drh2uHfZ2HKgd+6sXNF8/s+HlMfTNY97Xz2ZhXHb97KQdanUHgKGuHWMxuna4dvjaex9KX2s0teUUPnxszgfnw3yUdnwI68hr170fE2QYdj8HRwPqt0eN147FRehCDC7BXoTFnzxCwgpa3rcwGwoIV1s/y+tFWy/qetGNy/XC9WJtvdj7TzW9+Kq9tjRyE5cxgImK0V6tToaIWC8raQYe4nKrZXnV0K0yCOR01XDVwEG8hWo8glMN1ThyFKUaHGBpi2GK/zREavVPtGIa4jorZHnV0Ko1OOR01XDVoEK8gWrsc43fgt99JcDa67DnR3WXvgaB1F1FLAYZzJKaIFlriDsXPjbngnPhF+XC6fD8KV8f8/UxGaGvj11HuPj6mHBwvXC9kBG6XlxHeBu92PtOXxnzlTFfGRsrGrMgTlEN3SqDQE5XDVcNHMRbqMb+3guar4z5ypivjE2AuOzK2Ek1tGoNDjldNVw1qBBvoBr7XOO34HdfCbD2Ouz5UV9DjIMMZsn7riHuXPjYnAvOhV+PC+9EoLOeLpRrhIUoscAlABMrIFapJlZAtFINb0WxGl92lUxSjQs9KJScrhquGjyIt1GNvQfVU42vQmxLQ7dxGgOZrBvtxetsjLyVMr4dZemYhXGKdihXHASGuna4djAx3kI79vde0DS040hUlnZwkOUei0CJ+dxjESgYc4/pWADjiutmknao1R0chrp2uHagMd5AO96nneuMom3ai7LnRwcuNCqiHLjSuIItVVGy1hp3Pnxszgfnw3yUGD6EC2i+9j4PmK+ijWAl0Io3XEX7iA+uGq4arhquGlWqsfeivn5mR0rauo+vn42UjlkYp2iHcsVBYKhrh2sHE+MttGN/9YLm62c2vDyCpsS8r58Nx7js+plQgbh22PMSE/OuHa4dZe14fP+UrzXWofS1RlNbTuHDx+Z8cD7MR2nMh50K2/tVf18qGenn5GhAAfdocJvEBBow6q2hUxBBq2gp9zKtuP7doZOq0dWRumpcAOaq4aoxEOJo1dh7UT3V+CrEtjR0G6ehkGFvEJ0WDiRG7C2i09IxC+MU7VCuOEAMde1w7YBhvIV2hKcq2nEkKoKhsHtFF2xG6wawd4sueJhmxxvcLzqpHWp1B46hrh2uHUyMN9COx/dp81pjJsbai7LnR4esj6mjHLLWmIkzpi1vcY/tJB8+NueD82E+SgwfTofnT/kq2kxgvoqmykquFe+0iiYcXDVcNVw1XDWqVGPvRX39zI6U0HUfXz8bIh2zME7RDuWKA8RQ1w7XDhjGW2jHfvqC5utnNrw8vgeLeV8/G4dx2fWzj/jUtcOel7SYd+1w7chox+P7p3ytsQ6lrzXqoWStNYbvOR+cD78iH94JQWntXajdKiq4l89GL1f1Q/ucD61tEajdfh2BL9GgpXQzAtluyTZ3G1myF+QUBbnSnbqCuIKwQLqCTFWQ96mmgnxVaFsau1V0VWMzCKrGRSEzEVkBZYctTWRkGsopOqJdibiOuI64jvwqOvKWEMV65EhZmo40YZscVUcKcBl6pMASKGd0DHNtidYRvXrEdeQyNtcR15H1dOR92rtmmfnSFGqjV9o0cY5ct9TB+bmIPT+Ba5f76YfzwnnhvFC9nl4o6nxFzlfkDEH6itx8BdGepLuCuIK4gvwiCvIu1X0tzjqofC3O1Ja+FndZR7QrEdcR1xHXkV9FR/ZXL2i+FmcYVUcKcBl6pMASKH0tbqqO6NUjriOXsbmOuI6spyOP75/ytct6nL52qYuTtXYZnjovnBc358Xz1R9/Db55WoLbwtO9ic2QI4B+XPoIBg/xN7Il3vN7PzNpiLdsGcGNDQh/HL9tiTAAgrRhEuE8G84jQSlDOAmmhhjGhr8KCarahw4SfCVMQw8WWWAPsUgDMMSJVpxHhAHZwN6FTgQnwlZFhEfwnhoRjidQIhxPkFHGsWKGCNOsOI8IqhmB4kInghNhqyeCfo8QTtUMfVhmgj3GMhXAGGfacR4ZRmQFeyc6GQZjvAkZHvF7CmSIWyocF+LGFBdmLCuWIC4+Rj0RQSkrsFzoRHAibPVE0OwVhMzJZoI9xjIV+BhXH6WeyDAiK9g70ckwB+MtyPAI3tMjA2USWIkRWyRR7FiJce0yKWwanAzgQHMyTCHDgJ6hcc72/BV/N6NDC8pPs2AD2FIZZa8t55FiSIYAONJJgUXJIoV02DYVUkTfwBVNkXdx5QjKhrfdsp06OAkwIYax4a9CAs2eIbYYmgX2EH27NowIA7KBvQudCE6ErYoI+0h12xSJQJkE+nbtwURYfJwqEUE1I1Bc6ERwImz1RNDvERrnaeN86Fu1B2Ncf6u2RIYRWcHeiU6GwRhvQoawOvLrFkhhxrLifbdrS0RQygosFzoRnAhbPRE0ewUhc7KZYI/Rt2pXYpxHhhFZwd6JToY5GG9Bhp0R26ZJBsok0LdqT8W4dpkUNg1OBnCgORmmkGFAz9A4Z3v+Ct+i7Vu0aaQYkiEAjnRSYFFiSPHOCnrXLUjt1cGEhKpJ6lIP3ycUJGArFifpK5ZMSSL0ZwewC50IToStnggXe4e0CyeM3S4zwR5jmQpkjCtv3U6SYURWsHeik2E0xhuR4c0D5cxwPKGS4XjCDDSOHctLrDcok3Yy6GYGihOdDKMx3o0MA3qGxkHbOC9WsMEeZAUdyCCX3sadJMSQ7GDvRieEE6KSEGGlpJYh4h6Lx4e4V+VFGsuO5U04a5dLJzJoZQeWE50MkzDehgyqvYOQQuFssAdZQYcFQK4+Zj0RYkh2sHejE8IJ0UKInRXbpkqIo6GwhDiGHDbWKJasBbl2yRQ2EU4Idqw5IeYQYkQPEXxB7O3Wgjl4czfcmtowgdu7T8QYkykArnRikGGyiPEhHLZNhxjH75infd/uPRbi6tu9JSJoZQiUC50IToStngiqPUT8HTYT7DH6Vu9KjPPIMCIr2DvRyTAa443IsJ9umyYZjidUMhxPmIHGseONt3qnTp0MrEDj2PHXIcOAnqFx0DbOi77NeyIf7lIqDegbMG50QjghKglxosa26RAi7rF4fIh7VV6ksex4463eqfmSkwEZaAA7/jpkUO0dhBQKZ4M9SN/mDSTEkOxg70YnhBOihRD76bapEuJoKCwhjiGHjTWKJe+8zVsihHKGoLjRCeGEaCbEiB4i+OLbu3XiDWDNX2B794kYYzIFwJVODDJMAjHC/kHjugehwwpi0TztpyGCtnsLzTTLimmIa273zhOhJ0M4EZwIk6w4hQjdPUSJCLU5c5wPy0ywx1imAhnjolu982QYkRXsnehkGI3xRmQI39Mjw/GESobjCTPQOHbMkWGaHeeRQTczUJzoZBiN8W5kGNAzNA7axnmxgg32ICvoQAa56jbvPCGGZAd7NzohnBCVhAgrJbUMEfdYPD7EvSov0lh2LGJcfMR6IoNWdmA50ckwCeNtyKDaOwhGg7PBHmQFHRYAufqY9USIIdnB3o1OCCdECyHC9xQJcfwWlhBHD2NjjWLJWpBrl0xhE+GEYMeaE2IOIUb0EMEX4+3dujCHbe8uxxvAmtowgdu7T8QYkykArnRikGGyiCEdtk2HGId5nH3a9+3eYyGuvt07dXAikKIMY8VfhgiqPcTRhbU5c5wPfav3aIzLb/WWyDAiK9g70ckwGuONyBA21r7VmxVoHDveeKu3RAbdzEBxopNhNMa7kWFAz9A4aBvnRd/mPZEPdymVBvQNGDc6IZwQlYQ4nW6bDiHiHovHh7hX5UUay4433uqdShZOBmSgAez465BBtXcQjAZngz1I3+YNJMSQ7GDvRieEE6KFEPt726ZKiOO3sIQ4ehgbaxRL3nmbt0QI5QxBcaMTwgnRTIgRPUTwxbd368QbwJq/wPbuEzHGZAqAK50YZJgYYryzg+J1D1K/BRkd5oom3AgWbMdcybTuCDZJhgtZAuxEJ8NwjDcjw9VeIu3E2uQ5zosVbLAHWUEHNMiVt30nCTEkO9i70QnhhGghxN5ob5sqIY4nWEIcT6CxxrFklhDTLDmPEMoZguJGJ4QTopkQI3qI4D06I+xR1lACjXLpLeBJUozJEvaOdFI4KepJEVZNepkibrqAnAiCjlo6sSxZBrn4+PVECLUswXKjE8IJ0UwI3V5CyKV0RtijrKHECihXH8GeSDEmS9g70knhpGgkxc6MbdMlxdFSXFIco44bbhRbVqNcu3wKmwonBT7cnBSTSDGkpwi+MPaFa+EcvTEcbk91nMCt4SdyDMoYAGc6OeA4WeT4EA7bpkSOw6DOvgDwreLDMa6+VVwig/KKNsSJTobhGG9GBt2e4ujE2uQ5zou+TXwiHyaAnEeIIdnB3o1OCCdECyH2021TJcTxBEuI4wk01jiWvPM2cYkQyhmC4kYnhBOimRAjeojgPToj7FH6FnEkKcZkCXtHOimcFPWkONFj25RIETddQE4EQUctnViWvPM2cYkQalmC5UYnhBOimRC6vYSQS+mMsEfpW8SRpBiTJewd6aRwUjSSYj/dNl1SHC3FJcUx6rjhRrHlrbeIp4ZQTgp8uDkpJpFiSE8RfPGt4VohB7Dnr7A1/BG/5+QY6kwnh649lcgRVk0Kz5s4pk5hSwJhpJiHiNgoLpgMbEUB4nLbxCuI0JYlnAhOhKlWnEKEjl6ijgi1OXO4DzNMwGDMUIGMcb2t4RVkGJEVME50MjgZymR4BO/pkeF4AnCiSIbjCQCjSAaYHUUyTLPjPDLoZgaYE50MToZKMgzoGRoHbcO9mGMDBmSODmSQC24DryDEkOyAcaMTYiDImxBCeE+DEPF3AF5MY8QOWJF2TGNcfMR6ek8rOyCd6GRwMlSSQbV3EFIowIs5NmBA5uiwAMjVx6wnQgzJDhg3OiHGg7wFIR7Be4qEOBoK4MYiSG7BBLNkEeTaJVP4DScEO9YIlvwVCDGihwi+mO1IHgFzwAbv2njjWFMNJnB794kYYzIFx5VODCRMFjGkw7bpEONoNkra9+3egyCuvt07dXAikKKMZsX7E0G1h4hNBvChb/UezoUJGOeRYURWwDjRyeBkKJNh/8a2aZLheAJwom/1HkiGaXacRwbdzABzopPByVBJhgE9Q+OgbbgXfZv3QJDrb/OWCDEkO2Dc6IQYCPImhDi9t206hIi/A/Cib/UejXHxEavwnpMBGWgcO/4CZFDtHYQUCvCib/MeD3L1MesjfuWEgMYayJI3J8T+jW1TJcTRUAA3+jbvaSDXLpnCbzgh2LFGsOSvQIgRPUTwhbAh2bd3I2ECt3efiDEmU3Bc6cRAwsQQ450dFK97kPot1ugwM9gEFVB8O2YG7SuWT0kyXMgSfCc6GZwMlWS42kuknVibPId7MccGDMgcHdAgV972nSTEkOyAcaMTYiTIGxFi/8a2qRLieAJwY27VC14wwSyZW4m9Qcm0f0M5Q8Dc6IQYCfJuhBjRQwTvAfyYZQQGZZYSaJRLbwFPkmJMlsA40knhpKggRVg16WWKuOkC+DG3PwJbOiEtmduzs3bpdCKEWpZAutEJMQHkbQih20sI3wL4McsIDMosJVZAufoI9vTemCyBcaSTwklRS4r9G9umS4qjpQCOLKMEF08wW5ZRrl0+hU2FkwIfbgRb/hKkGNJTBF8IO5n1cI7eGL6GPfVwAreGn8gxKGNwnOnkoOJkkeNDOGybEjkOgzpMAeBbxcdhXH2ruEQG5RVtlhOdDE6GSjLo9hRHJ9Ymz+Fe9G3iI0Euv01cIsSQ7IBxoxNiJMgbEWI/3TZVQhxPAG70beIjQS6/TVwihHKGgLnRCTES5N0IMaKHCN4D+NG3iE/ixF3KphF9BM2RTgonRQUpTvTYNiVSxE0XwI++TXwCyMXHrydCqGUJpBudEBNA3oYQur2E8C2AH32L+CRO3KVs0u0lmI50Ujgpakmxn26bLimOlgI40reIz0S5dvkUNhVOCny4EWz5S5BiSE8RfCFsZfat4VScwK3hJ3IMyhgcZzo5qDgJ5Aj7CZXrJiRbHQZ1iAIghZG0VVziMNiOP2zsOI8MXZnCyeBkuBkZ+nuKEhlqk+csL4psoIEU6YAGueg28TwhhmQHmhudEE6IPCHC9xQJcTzhuPHPtE85IH+sYMkfRpacRwjlDMF0oxPCCVFBiBE9RPABjh9lRtBQypRAo1x1i3ieFGOyBM2RTopBKG9CirBq0ssUcdPF8WPmsn8OyMwNFNggFx+/ngihliXIbnRCOCEqCKHbSwhW4/gxdz0nB2Xu2lg2ytVHsCdSjMkSNEc6KcaivAUpwvc0SXH8FseRuat1OChzVz4tgXLt8ilsKpwUDJROiizKKaQY0lMEX6y3MuviHLc1vBxyOHsq4ARuDT+RY1DGwDnTyYHDySKHdNg2JXIcBnW0AsC3ig/AuPpW8dTByWCP0clgSwbdnuLoxNrkOcuLvk18KB8mgJxHiCHZgeZGJ4QTIk+IsNn2beIEkL5NHEEI5QzBdKMTwglRQYgRPUTwAY4ffYv4IJTrbxGXSDEmS9Ac6aQYhPImpDidbpsSKeKmi+NH3yY+EuTi41chaTghCCCdENaE0O0lBKtx/OhbxMeiXH0E+4hfOSkYKJ0UWZSjSbG/t226pDh+i+NI3yI+BeXa5VP4npOCgdJJkUU5hRRDeorgC2grs28Nx+EEbg0/kWNQxsA508mBw4khxztLaF43IYVg7VDx5cUpJYDk2NqpoiXKNlt+LmHLSyjnkeJKxnBSOCnuRorLPUbakRXZlMAKOMxGa1rzYgbMecQYky3gEefEcGLIxHhzQj1jHE+wEdew/9mWGE3WtCNGkzUXIYZ2xnBiODFWJ8aQHiN4DxtyLTuhEdTAV1MTcc4jx6CsAQ86J4etPankCKspxcwR2IpbUgWhxy2pOqxpwYwOay5CDL2s4cRwYtyDGO/3BhADXKYI1QodJ3py22PPRcgxKGusEXRODidHTI6dIdumTI6jrchBd4y9RXCiq6omey5CDvXM4eRwctyAHO/3RpCjul55HS3d2YR0+HZ0BaSfy9j085JN55FkVAZxkjhJliTJh3DYNi2SHEZ74CLrgA9cYrXb0nrH4bLllUQK7RVyJ4WTYhDKKaRQ7jmOjqwuUWw9CYfp29MNiTEmW8AjzonhxJCJsZ9umy4xjifYiPPt6YbWXIQY2hnDieHEWJ0YQ3qM4D1syPnWdFt7LkKOQVkDHnRODlt7Uslxosm2aZEjsBW3pApCj1tSdVjTfJfh2iXViRh6WcOJ4cS4BzEe3z/qW9PhONGT2x57LkKOQVljjaBzcjg5Ykrsp9umTI6jrchBd4y9RXCiq6omey5CDvXM4eRwctyAHI/vH/Ut6b4l3RApcEu68J6TxEliiHQSSd7R/8e/Cr4ZTm9PN4sOPxsaJ/hWsAFuf/3717HCIM/v/UysgdXF//+R8VkM60cEDgErttZpZ95H8CP/9Py9//OPf/6XCwBzsV4D8LTD0RpgbDuYBSXnzrXgQJHYi8zLInEov39XY2PIyx6RAMBKx85XU2Ud4pJIBN2UNUBJJFAWTGeAWRYcLRI6lUR9bTXTVwxcGZmApMKMTkAQZoQCi3C6DcdIRSgaV6TimLJHJO53id/mKwyspLW+N1xYx3g6DyLTNdCCSYDTLDhaJK7WEwEbQfUEB1dGJiC5MKMTEIQZoaAjXH0+8f6YVj0xeBLQ7SwArpK97DN2CSE0ZaNsWEK47JRil4qPtxk0pKJdQJ8f/fvU4O/D+Dk1uCh21MfYYUd1Crxz5NXCOm5wGWt+NFzptoxSFKY7WwrC9HAAjHD5hb9dKi4W1kKXO6yAffQ5C4Er05dBisJMbwsrrLk2zMxYli2sT1KhVFWExdaWBj3XWwxgObGAJMWcWkAg5uSCC3H9RcC3TFxdBBTGYiNy+Lvmb/QWBldm1ATJ3JlREzNzA22YGXnOsuFoqbhcWwiZnFFbcIDlxAKSFXNqAYGYkws8xNXnFmFboiEYgwcE/e4CACtazD55FyFSszfKikWIy04vwld9y4KiVdp19PnRceuCiiDHLQyiLTkApPHS4M6A7f2qp9COWiLEEpyw+IbAJS4XoepDASFuaTDyLcyG4tLvuiX2SSq6S2xBKgYXso8+ZyFwZVaWIZWhKBWw8lqQCpQNM7tEViyuJalQqirCYmtLg57rLQawnFhAkmJOLSAQc3LBhbj00uAuGPthiz7bGFvH7D0ih79r/kZvYXCl7UVZ1spslmFmbqAN0wiXXBqUpOJybRFQklRbcIDlxAKSFXNqAYGYkws8xNXnFvvpFn22L7YGDwj63QUAVrSYffIuQqRmb5QVixCXnV6Ep61Lg5nYatfR50dHLA2qgxyxNJiJL4olB4AkLA2+s+XlQjvueiFrgzRgmU2clBIxsxOWAjGznZgMcfkFwl0wrhbaQutruhKX20dsCiy3ixNSIub2wtIKba4Vc/uyly20T4KhVWGEldeWRj3ZXwxkWcmApMesZkAwZkUDjHH9xcJTk75Fn20Nr7gNsF4tpAHL7U+HJPHc/nRoEgdaMXetxLJLhifBuF5nCEkdUmdwkGUlA5Ifs5oBwZgVDT7G1ecZ++kWfbYzvI4cZckGAFnZZvZ5vIwRm8hRdixjXHaq8RG86lw+zHyxX/UagXLgAiLaliNQ2i0hnsrtLTitz6Bx68FYqIu7Nhwu6OMGEwhBy4cJ3zJteIMnDkpS0VFsJ6VicEH76HMWCRf0oYNJqcAU2UmpINrwBs8dTEqFUlURFltbGvRcb6GAUR89WFILFkTqwwdLerF2bRFKxyXBOGZvs2U5wVs0XNAHEOYREhYL876F2fAGzyBMSsXl2iKgJCGFs55CWBILVlakPoewJBd4iKvPLd4fU6stBg8I+t3FAUZ9GGEVRGr2JlrxDs8jTArGx9sOKoLRrqPPj+quaA0Cqbs4WIwvmCXv8UzCR/BNnaXBuOtFrMGxnkqYshhzZYv6XMKUe5lWvMOTCSXBuFpoC60vYSWO9WzCtGAQS0Tq0wnTgkG04h2eT5gUDK0KI6y8tjTqyf5CIcM+orCoGSyM2IcUFlVj7Tpjb9K36LOt4RW3AdarhVBg1AcVFiDiFgzxVrzDswqTgnG9zhCSOqTOwCHDPq6wqBksjNgHFhZV4wZ1xrtRUZGNI0dZssFBhn1oYR1GbCIn2vEWzy1MysbH2xA6stEup8+PDlw/VEQ5cAFxBVve5NmFj5AF2/tVV+EdNUmUlbqoNQICo15gGEHkLSFG7kVbcf1rDE+C0V9yC4IxuK59dLoLCIx6maEgGLRyWxAMsBXXv9JQEgytCiOsvLY06sn+IiLDXmyY1gwkRuzlhmnVWLvO2A9b9NnW8DomcuuVOqk7pwGjXnKYgghaQky5l2nF9a86lATjep0R8BKUzWHXHaYlA5kfsVcepkWDj3H1ecb7Y3p1xpGjCHLCrj4s2IyWx7HXHxY8TLPjDa5AlGTj420IHdlol9PnR4cse6mjHLKEmAkxpi1vcRXiftjen71SeMetcE15+3LX6LW6fmifE6F1rYA12a835gMZ6agZZ4PstmS1uy0t2QtyoHhcLr8DhlYXuZ1x9eh1WSO0Dkd1Q+taDZsvHh2V43zx6LTkXPHotCRVPNQqj7Ak29KwpwdWK7aZ8dS3LmamH2iU/bY0UZDF64+9md+izzYbJm4UlBXk3SbMgNbmKBVobatkM5kZtwdskO2WnKUelyxJFQ+F+kNI9Zj6owebQTyBhx9CgmejBI8/rtkSKCHvZkZHQo5spUlIE7bJAXWMfi45j9G/BEriEOSaLakS8vE2hZKEdCSq13G2AztxjlyO1MH5uYg9P2cuSb5+MPxLYSV+WpL8mVozvAh+V7C6kn1duYPmr402ERxYA1CAaQkwthfMggXnTrDglNgv5YT22K/o/wa7rhT89ghL0U9EON2Go+N/b6uU4j8oag19l47/oKBFRRfNhiV9u4H+V/UEHfFvL15FAthDLDKACHG+FQdy4BGcXudAMHY01y+JAkdtZeYAlg1LOX7tHPAI3lOOf3v1KhLAHmKRAUSI8604mgOKfYA03Tb0XoYD5E4AZsViqXuDPKDYC4ijYkP3lUlgj7HMAiJGAzuO4YFAiys8iGtEexFLIoSuCBBtWOr3ls0DwkE5/u3lq0gAe4hFBoAhLr8usB9U+gGhSbIXsAwHmP0A0orFsccN8oBKPyB5z17CyiSwx1hmARjj+usDIQW0cgFruF2CSO0IWFYsjv/WzgV6awSS9+w1rEwCe4xlFvAxrt4X6K0TSBMzexmrxIjNBhQ7VmJcOx9o9gZ9A+Tnr/i7GRNaUH6axRnAlsooe22pzod3IlBZMxCGaJDitjSL5+QErg1La0Ir5gMp/vvzQdJ39mVtkQD2EIsMQEJc/1qCEwcu9gaC9yglbXE5Cp0FKFYsLo3eIA9c7AvS3rOXsDIJ7DGWWYDEeINrCnYe7PPSbVPhQexMHA1iX8IijGbF4haBtXPBzgGlXCCcsElgj7HMAiTGG1xbcOKBZl8QTs7MZay8O4GdDSh2LO+WuUE+0OwNQtvYC1kFEexBVjABCfIO1xiEFZFSf5CapoGYIHSitIxAtGJx29iy+eAjPmhzwF7EyiSwx1hmARnj8usGQpmkxwNKXVvescbOBhQ7lndQ3iAf6PQH6boRTgR7kBVMIINcf/3g9GrbdLgQp00eFeLygxdkLDuWdxOvnRPC7KDOA3slqyCCPcgKJiwAcvU+4fE+bJsqFygFbi1IblagWLIW5Np5QbVXkL4gLkDQgjn4CgS4NbVhEq5BCJuEi2sKcc3IGoYLCHHXIES9AcyGpWtMFssJyfjvyQmF+Levb4sEsIdYZAAS4tLXIEgc6O4Rkhyg1LUZDnD6gyQHKFYsXmp1gzzQ3RuUOGAvYWUS2GMsswCJce1rEE48CE8VeBCbC0eDGDUswmhWLF5yuHYu2E+VckFgLXsNK5PAHmOZBUiMa1+DIPFAsy8IJ2fmMpbjAbozgNmxfPXtDfKBZm8Q2sZeyCqIYA+ygglIkItfgxAWQ5rrBammGcSEVK8HCjGiFYuXoS+bD4SDNgfsRaxMAnuMZRaQMS6/brAfdPqD5AmVB9D+AGnH8h0ZbpAPdPoD6cReyCqIYA+ygglkkOuvHwitswYX4rTJo0JcfvCCjGXH8t1J1s4J4ak6D+yVrIII9iArmLAAyNX7hMf7sG2qXKAUuLUguVmBYslakGvnBdVeQfpifA2CLsxh1yCUQw1gTW2YmGsQ3glBZ00hLm8ppW7xdkGg3MC1YvHWVSvmBYkDF/JC0nv2RW6ZBPYYyyxgYlz/WoQTD672CoL/KAVu+a5Z7GxAsWP5Lm43yAdX+4S0/+yFrIII9iArmMAEeYNrEnYu7C30tulwIXYnjwqxN2lBRrNj+Y6Ga+eEnQdaOUE4gRPBHmQFE5ggb3BtwokLqn2CYDAsF9idAsySFTf4vEFeUO0Vwvfs5ayGDPYoa9jARHmHaxTC6kirXxB6KnNBK99dlJcZiHYs3+122bzwER/UeWAvZRVEsAdZwQQ0yOXXFXYaKPULyZ4KywVqv4C0ZMXNn2+QF5T6hXQRSSeDPcoaNqBRrr++EFJBLzfE+RNIh7gSAcYZy5IVN0NfOzeEWUKfC/Z6VkMGe5Q1bFgB5ep9w366bbp8oJS71SjB2YFiy2qUa+cH3d5B+sK4gEEL5+grGOD2VMdpfA1DWCNdu4YhLm9Tr610LYEQdAVDXH2DbZj07zp5IR//bXmhKv5tC90qAmAgphmAhLjqtQtJDnT0CgUOEIrbAgcIXUKBAzArpmXuBnmgoz+o4wBGwjIkwGDMsACJcdlrFiQePIJTBR7E3wC4L6RB7FcAxJAFSCum0/3auSB8T5sDGA3LkACDMcMCJMZlr1VI8kCzLwgnZxQZE3mA7gyYdsxUvjfIB5q9QWgbjJDliIABmWMCEuS61yicuHA6bNtFLqTsBfCfAJG6YgC2YroFXDYfCAdtDmBELEMCDMYMC8gYl1832A86/YHQNWFkTOQBtD8g2zEzDblBPtDpDyT/YYQsRwQMyBwTyCDXXz8IaaCWE+LvAByYxojtEJB2zEwG184J4XvqPMAoWY4IGJA5JiwAcvU+4fE+bJsqF2AFbhEkNyvALFkEuXZeUO0VpC9m2+ZHwBxwFUJtqHGsqQYTcw3COyHorCkIkccqddOjelBuwFsxvWy0Yl6QOHAhLyS9hylyMyTAYMywgIlx/WsRTjy42iukqxCKjGVWrNjZAGbHzArqDfLB1T6hVI0DHJgjAgZkjglMkDe4JmHnwv7etulwIXYnwIGZ1VtqTkDaMbObYO2csL+nlROEE4ADc0TAgMwxgQnyBtcmnLig2icEqRIjZrmNDPCsALNk9vG+6+cF1V4hNA5GzrJkwKDMsoGJ8g7XKITVkVa/IPRUFEErPvYVgLH4+FwoxtXXFD7igzoPMFJWftolAGT5uaFQkMuvK3yEp9umygVYlVt+yh8AZPl5iVCQy68tfMSn+lzAyFnFg80AKCseEgdFuf76wunVtinxIc6fABeWn+gEAFl+NhYb5OI9Q5gl9LmA0bOKh9gAUFY8EIiNcvW+4fE+bJsuH2DlbsWDOwAoKx6CsgTKtfODbu8gfSFsudfDOfoKhjXsqYeTcA1D2DRcXXOIC0jcqDyCyLuGIeoV0FZc/1kKSQ505YYCBxDVboEENIzYxykUaLBYzyDxoL9nSPIAVOUmeQDqF5I8YNrxBs9USPJANx80VoyzHMh9qkKJCUyQa1/DcOJCeKrBhdheHAdin6wgMIFsxxs8WyHJA62cEJiLpmTcpyuUmMAEufY1DBIXVPsE4TscD3KfsJDmAtOSd3jGQpILynkBWuKCn7JQZAMT5eLXMISFkep6QqqR5ngQ+6QFoSQi2/EGz1pI8uB6XkgmCY4DuU9bKDEBDXL5dYX9oNQvJE84HuQ+cSHNBaYl7/DMhSQXlPMCtMYFP3WhyAY0yvXXF0Iq6OWGOH9yXMh98kI6tJiWvMOzF5JcUMsNgsE4LgQ/faHIhhVQrt437O9tmy4fmOUu+AkMmUhj2vIWz2BI8kE7PzSWks9fMW7PvS7OcdcwlKMNZ8+bPIchTAxKaw5xsVtd+L78N0Xa4mK3uvA1Adljyc8VLHkJ5BQuXMkRSQ9WKAWADFSUXbY0psMMlKP5cLmHEHxYXfaa8qG67DXlQ5MtzfjQZEs+H5TzQ30pSSAEFWafNa0psXiOeNNBL0fELuXFWvP2fCNGdNjSgBAdtuTzQS1HCCe8UGvfpE9gBDdH9FgTzQndPkIwGS/Y2jfr23KC3kr0WJPPCe08Aa/SO7bsI1iBTxXL9xPh+FUjV8R1JTFVxDU6MVN023IqI7ptyeeDQp4QfEiUX8GJcJjkZYl+a6I5odVPSKmUniS4/US/Ne04sXo/ceKEdp4A1+npch2LE708ccGeVF7sr7ZNixdxRkWGW1yf0GGSW4oOa/I5oZcrBOmgRxu6q+ixpzkt7pArXodtU+ZFUylsGG9NtTADJzpdNNmTzwv1fNFatL+Olp5sQjr8+gkFpJ/L2PTzik3/H6LkBYU=";
Set[graph`polylogarithmicGraphData[Sequence@@#1],#2]&@@@Uncompress[stored`polylogContourGraphDataC];
graph`polylogarithmicGraphData[type_List,{legLabels__List}]/;tools`validQ[type,{legLabels}]:=graph`polylogarithmicGraphData[type,Length/@{legLabels}];
graph`polylogarithmicGraphData[{a_Integer,bc__Integer},{legNos__Integer}]/;Not[OrderedQ[{a,bc}[[{-1,1}]]]]&&tools`validQ[{a,bc},{legNos}]:=Module[{rule=cut[cols_List,infs_List,labels_List,support_List]:>cut[RotateRight[cols,a],If[Length[infs]==3,infs,(Reverse[infs]/.{infAB->infCD,infCD->infAB})],Reverse[labels],Append[RotateLeft[support[[1;;-2]],{a,bc}[[-1]]],Last[support]]]},Replace[graph`polylogarithmicGraphData[Reverse[{a,bc}],RotateLeft[{legNos},a]],rule,{1}]];
graph`polylogarithmicGraphData[{2,1,2},{x_,0,y_,0}]={};
graph`polylogarithmicGraphData[type_List,{legNos__Integer}]/;tools`validQ[type,{legNos}]:=If[Length[type]==1,Module[{rLegs=Min[{#,2}]&/@{legNos},rot},rot=Ordering[Partition[rLegs,Length[rLegs],1,1]][[1]];ReplacePart[#,{1->(RotateRight[#[[1]],rot-1]/.If[OddQ[rot],{},{b->w,w->b}]),-1->RotateRight[#[[-1]],rot-1]}]&/@graph`polylogarithmicGraphData[type,RotateLeft[rLegs,rot-1]]],graph`polylogarithmicGraphData[type,(((Min[{#,2}]&/@({legNos}+Normal[SparseArray[{First[type]->1,-1->1},{Length[{legNos}]}]]))-Normal[SparseArray[{First[type]->1,-1->1},{Length[{legNos}]}]]))]];



(* ::Subsection:: *)
(*Displaying Master Integral Contours Graphically *)


masterContourGraphs[{type__Integer},{legs__}]/;tools`validQ[{type},{legs}]&&tools`knownTypeQ[{type}]:=masterContourGraphs[{type},{legs}]=(draw@@@(Append[{({type}/.{4,1,4}->{4,0,4}),{legs}},#]&/@graph`masterContourGraphData[({type}/.{4,1,4}->{4,0,4}),{legs}]));
masterContourGraphs[{{type__Integer},{legs__}}]:=masterContourGraphs[{type},{legs}];


(* ::Subsubsection:: *)
(*Backend: pre-stored graphical template information*)


stored`masterContourGraphDataC="1: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";
Set[graph`masterContourGraphData[Sequence@@#1],#2]&@@@Uncompress[stored`masterContourGraphDataC];
graph`masterContourGraphData[type_List,{legLabels__List}]/;tools`validQ[type,{legLabels}]:=graph`masterContourGraphData[type,Length/@{legLabels}];
graph`masterContourGraphData[{a_Integer,bc__Integer},{legNos__Integer}]/;Not[OrderedQ[{a,bc}[[{-1,1}]]]]&&tools`validQ[{a,bc},{legNos}]:=Module[{rule=cut[cols_List,infs_List,labels_List,support_List]:>cut[RotateRight[cols,a],(Reverse[infs]/.{infAB->infCD,infCD->infAB}),Reverse[labels],Append[RotateLeft[support[[1;;-2]],{a,bc}[[-1]]],Last[support]]]},graph`masterContourGraphData[Reverse[{a,bc}],RotateLeft[{legNos},a]]/.rule];
graph`masterContourGraphData[type_List,{legNos__Integer}]/;tools`validQ[type,{legNos}]:=If[Length[type]==1,graph`masterContourGraphData[type,Min[{#,2}]&/@{legNos}],graph`masterContourGraphData[type,((Min[{#,2}]&/@({legNos}+Normal[SparseArray[{First[type]->1,-1->1},{Length[{legNos}]}]]))-Normal[SparseArray[{First[type]->1,-1->1},{Length[{legNos}]}]])]];


(* ::Section:: *)
(*Kinematics and Evaluation*)


(* ::Subsection:: *)
(*Specification of Kinematics*)


useReferenceKinematics[n_Integer]:=(Unprotect[ab];ClearAll[ab];Zs=Array[Binomial[#1+#2-2,#1-1]&,{n+8,4}];Zs=ReplacePart[Zs,#[[-1,1]]->Total[#[[All,2]]]&/@Partition[Transpose[{Range[n+8],Zs}],2,2,1,{}]];Ls=Zs[[1;;n,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])) . Zs[[1;;n,3;;4]]);ClearAll[ab];Zs=Join[Zs[[1;;n]],{{1,0,0,0},{0,1,0,0},{0,0,1,0},{0,0,0,1}},RotateRight[Zs[[-4;;-1]],0]];varZs=Join[Zs[[1;;n]],{{1,0,0,0},{0,1,0,0}},{{0,0,1,0},{0,0,0,1}},{{1,\[Alpha][1],0,\[Alpha][2]},{0,\[Alpha][3],1,\[Alpha][4]},{1,\[Beta][1],0,\[Beta][2]},{0,\[Beta][3],1,\[Beta][4]}}];dualVarZs=Join[Join@@(NullSpace/@RotateRight[Partition[Zs[[1;;n]],3,1,1]]),{{0,0,1,0},{0,0,0,1}},{{1,0,0,0},{0,1,0,0}},{{-\[Alpha][1],1,-\[Alpha][3],0},{-\[Alpha][2],0,-\[Alpha][4],1},{-\[Beta][1],1,-\[Beta][3],0},{-\[Beta][2],0,-\[Beta][4],1}}];pList=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];ClearAll[ab];Protect[ab];);

useRandomKinematics[n_]:=(Unprotect[ab];ClearAll[ab];Zs=Nest[Function[{mat},Block[{hatted=Append[Append[Total[mat[[#;;-1]]],1]&/@Range[2,Length[mat]],Append[PadRight[{},Length[mat[[1]]]],1]],newRow=RandomInteger[{1,10},{Length[mat]}]},newRow*hatted]],RandomInteger[{1,10},{n+15,1}],3];Zs=Transpose[Inverse[Transpose@Zs[[{1,2,3,4}]]] . Transpose[Zs]][[5;;-1]];varZs=Join[Zs[[1;;n]],{{1,0,0,0},{0,1,0,0}},{{0,0,1,0},{0,0,0,1}},{{1,\[Alpha][1],0,\[Alpha][2]},{0,\[Alpha][3],1,\[Alpha][4]},{1,\[Beta][1],0,\[Beta][2]},{0,\[Beta][3],1,\[Beta][4]}}];dualVarZs=Join[Join@@(NullSpace/@RotateRight[Partition[Zs[[1;;n]],3,1,1]]),{{0,0,1,0},{0,0,0,1}},{{1,0,0,0},{0,1,0,0}},{{-\[Alpha][1],1,-\[Alpha][3],0},{-\[Alpha][2],0,-\[Alpha][4],1},{-\[Beta][1],1,-\[Beta][3],0},{-\[Beta][2],0,-\[Beta][4],1}}];Ls=Zs[[1;;n,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])) . Zs[[1;;n,3;;4]]);pList=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];ClearAll[ab];Protect[ab];);
useReferenceKinematics[14];


randomPointInLoopSpace:=Thread[Rule[Join[\[Alpha]/@Range[4],\[Beta]/@Range[4]],RandomInteger[{1,500},{8}]]];


(* ::Subsection:: *)
(*Displaying Information on Kinematics*)


showTwistors:=(Row[{Grid[Prepend[Transpose[Zs[[1;;-9]]],Subscript[Style["Z",FontFamily->Times,FontSize->16],Style[#,FontFamily->Times,FontSize->12]]&/@Range[Length[Zs]-8]],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}],Grid[Prepend[Transpose[Zs[[-8;;-7]]],Style[OverBar@#,FontFamily->Times,FontSize->14,RGBColor[0,0,0.445,0.6451]]&/@{"X1","X2"}],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}],Grid[Prepend[Transpose[Zs[[-6;;-5]]],Style[#,FontFamily->Times,FontSize->14,RGBColor[0,0,0.445,0.6451]]&/@{"X1","X2"}],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}],Grid[Prepend[Transpose[Zs[[-4;;-3]]],Style[#,FontFamily->Times,FontSize->14,RGBColor[0.575,0,0.225]]&/@{"A","B"}],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}],Grid[Prepend[Transpose[Zs[[-2;;-1]]],Style[#,FontFamily->Times,FontSize->14,RGBColor[0,0,0.575]]&/@{"C","D"}],Dividers->{{1->True,-1->True},{1->True,-1->True,2->{Thick,Darker[Blue]}}}]},Spacer[5]])


(* ::Subsection:: *)
(*Evaluation*)


(*Pared down relative to amplitudes package*)
evaluate[exprn_]:=Block[{wExprn,zRules={Y1->-8,Y2->-7,X1->-6,X2->-5,A->-4,B->-3,C->-2,D->-1}},Unprotect[ab,eps,power,z,delta,delta2,cap,shift,dif];ClearAll[ab,eps,power,z,delta,delta2,cap,shift,dif];wExprn=ReleaseHold[exprn];(ab[x___,dif[q_,r_],y___]:=ab[x,dif[q,r],y]=ab[x,Sequence@@q,y]-ab[x,Sequence@@r,y];ab[x___,cap[y_,z_,q___],w___]:=ab[x,cap[y,z,q],w]=If[Length[Join[y,z]]==5,(ab[x,#,w]&/@y) . ((ab@@@RotateLeft[Partition[Join[y,z],4,1,1]][[1;;Length[y]]])),Total[(((ab[x,#1,#2,w]ab@@Prepend[z,#3]))&@@@Partition[y,3,1,1])]];ab[x___,shift[y_,z_],w___]:=ab[x,shift[y,z],w]=ab[x,y[[1]],w]+z ab[x,y[[2]],w];ab[x___,z[q_],y___]:=ab[x,q,y];delta2[{X1_,X2_}][{a1_,a2_},b_List,c_List,d_List]:=power[power[ab[Sequence@@c,cap[d,{X1,X2,a2}],cap[{X1,X2},Prepend[b,a1]]]+ab[Sequence@@c,cap[d,{X1,X2,a1}],cap[{X1,X2},Prepend[b,a2]]],2]-4(ab[cap[{X1,X2},Prepend[b,a1]],Sequence@@c,cap[d,{X1,X2,a1}]]ab[cap[{X1,X2},Prepend[b,a2]],Sequence@@c,cap[d,{X1,X2,a2}]]),1/2];delta[{a__},{b__},{c__},{d__}]:=delta[{a},{b},{c},{d}]=power[(power[ab[a,c] ab[b,d]-ab[a,b] ab[c,d]-ab[b,c] ab[d,a],2]-4 ab[a,b] ab[b,c] ab[c,d] ab[d,a]),1/2];eps[q___,{cap[{a_,b_,c_},{def__}]},r___]:=eps[q,{a,b},r]ab[c,def]+eps[q,{b,c},r]ab[a,def]+eps[q,{c,a},r]ab[b,def];eps[a_,b_,c_,d_,e_,f_]/;DeleteDuplicates[Length/@{a,b,c,d,e,f}]=={2}:=Module[{ord=OrderingBy[{a,b,c,d,e,f},{Length[#],(#/.zRules)}&]},If[Not[ord===Range[6]],Signature[ord](eps@@({a,b,c,d,e,f}[[ord]])),eps[a,b,c,d,e,f]=(1/12 Total[(Signature[{##}] ab[Sequence@@a,cap[{b,c,d,e}[[#1]],Append[{b,c,d,e}[[#2]],f[[1]]]],cap[{b,c,d,e}[[#3]],Append[{b,c,d,e}[[#4]],f[[2]]]]]&)@@@Permutations[Range[4]]])]];wExprn=wExprn;z[x___,shift[{y_,r_},q_],w___]:=z[x,y,w]+q z[x,r,w];z[x___,cap[y_,zi_,q___],w___]:=z[x,cap[y,zi,q],w]=If[Length[Join[y,zi]]==5,(z[x,#,w]&/@y) . ((ab@@@RotateLeft[Partition[Join[y,zi],4,1,1]][[1;;Length[y]]])),"?"];wExprn=wExprn;z[x_]/;(x/.zRules)<=Length[Zs]:=Zs[[x/.zRules]];ab[x__]:=ab[x]=Det[Zs[[{x}/.zRules]]];wExprn=wExprn;wExprn=((wExprn/.power[x_,1/2]:>power[Simplify[x],1/2])//.{power[power[x_,2],1/2]:>x}//.{power[power[x_,2]/power[y_,2],1/2]:>x/y});power[x_,y_]:=Power[x,y];wExprn=wExprn;ClearAll[ab,eps,power,z,delta,delta2,cap,shift,dif];Protect[ab,eps,power,z,delta,delta2,cap,shift,dif];wExprn)];SetAttributes[evaluate,HoldFirst];



(* ::Subsubsection:: *)
(*Backend: storing evaluations to memory*)





(* ::Subsection:: *)
(*Symbolic Manipulations of Four-Bracket Expressions*)


symmetrize[exprn_]:=Total[exprn/. {{},Join[{ab[A,B,C,D]->ab[A,B,C,D]},Thread[{A,B,C,D}->{C,D,A,B}]]}];


(*Definition of the epsilon invariant*)
epsRule={eps[q__]:>(eps[q]//.tools`epsRule)};

(*Definition of the delta[] and delta2[][] invariants*)
deltaRule={delta[{a__},{b__},{c__},{d__}]:>Which[Or@@(Not[DuplicateFreeQ[Join@@#]]&/@Partition[{{a},{b},{c},{d}},2,1,1]),((ab[a,c]ab[b,d]-ab[a,b]ab[c,d]-ab[b,c]ab[d,a])/.ab[x___,y_,z___,y_,w___]:>0),Or@@(Not[DuplicateFreeQ[Join@@#]]&/@Partition[{{a},{c},{b},{d}},2,1,1]),((ab[a,b]ab[c,d]-ab[a,c]ab[b,d]-ab[c,b]ab[a,d])/.ab[x___,y_,z___,y_,w___]:>0),True,power[power[ab[a,c]ab[b,d]-ab[a,b]ab[c,d]-ab[b,c]ab[d,a],2]-4ab[a,b]ab[b,c]ab[c,d]ab[d,a],1/2]],delta2[{e__}][{a1_,a2_},{b__},{c__},{d__}]:>Which[Not[DuplicateFreeQ[{a1,a2,b}]]||Not[DuplicateFreeQ[{a1,a2,e}]],ab[e,cap[{a1,b},{c,cap[{d},{a2,e}]}]]+ab[e,cap[{a2,b},{c,cap[{d},{a1,e}]}]],Not[DuplicateFreeQ[{c,d}]],ab[e,cap[{First[{c}],d},{a1,a2,cap[{b},{Last[{c}],e}]}]]+ab[e,cap[{Last[{c}],d},{a1,a2,cap[{b},{First[{c}],e}]}]],Not[DuplicateFreeQ[{c,e}]],ab[e,cap[{First[{c}],d},{b,cap[{a1,a2},{Last[{c}],e}]}]]+ab[e,cap[{Last[{c}],d},{b,cap[{a1,a2},{First[{c}],e}]}]],Not[DuplicateFreeQ[{b,e}]],ab[e,cap[{a1,a2,First[{b}]},{c,cap[{d},{Last[{b}],e}]}]]+ab[e,cap[{a1,a2,Last[{b}]},{c,cap[{d},{First[{b}],e}]}]],Not[DuplicateFreeQ[{d,e}]],ab[e,cap[{c,First[{d}]},{b,cap[{a1,a2},{Last[{d}],e}]}]]+ab[e,cap[{c,Last[{d}]},{b,cap[{a1,a2},{First[{d}],e}]}]],True,power[power[ab[e,cap[{a1,b},{c,cap[{d},{a2,e}]}]]+ab[e,cap[{a2,b},{c,cap[{d},{a1,e}]}]],2]-4ab[e,cap[{a1,b},{c,cap[{d},{a1,e}]}]]ab[e,cap[{a2,b},{c,cap[{d},{a2,e}]}]],1/2]]};


(* ::Subsubsection::Closed:: *)
(*Backend: symbolic manipulations*)


tools`epsRule={eps[q___,{cap[{a_,b_,c_},{def__}]},r___]:>(eps[q,{a,b},r]ab[c,def]+eps[q,{b,c},r]ab[a,def]+eps[q,{c,a},r]ab[b,def]),eps[a_,b_,c_,d_,e_,f_]/;(DeleteDuplicates[Length/@{a,b,c,d,e,f}]=={2}):>1/12 Total[(Signature[{##1}[[All,-1]]] ab[Sequence@@a,cap[#1,Append[#2,f[[1]]]],cap[#3,Append[#4,f[[2]]]]]&)@@@Permutations[{b,c,d,e}]],ab[x___,y_,z___,y_,w___]:>0,ab[x___,cap[q___,{a___,b_,c___,b_,d___},r___],y___]:>0};
tools`cleanGrammians={delta[x__,{b_,cap[{a_,c_},{r_,b_,a_}]},y___]:>ab[r,b,a,c]delta[x,{b,a},y],delta2[{a_,b_}][{x_,y_},{z_,a_},s_,t_]:>delta[{z,a},{a,b},s,t]ab[x,y,a,b],delta[lineList__]:>Module[{pairs=Select[Subsets[Range[4],{2}],Chop[Quiet[N[evaluate[ab@@(Join@@{lineList}[[#]])],500]],Power[10,-400]]===0&,1]},Which[Length[pairs]==0,delta[lineList],MemberQ[Sort/@Partition[Range[4],2,1,1],pairs[[1]]],ab@@(Join@@{lineList}[[{1,3}]])ab@@(Join@@{lineList}[[{2,4}]])-If[Length[Intersection[pairs,{{1,2},{3,4}}]]>0,0,ab@@(Join@@{lineList}[[{1,2}]])ab@@(Join@@{lineList}[[{3,4}]])]-If[Length[Intersection[pairs,{{2,3},{1,4}}]]>0,0,ab@@(Join@@{lineList}[[{2,3}]])ab@@(Join@@{lineList}[[{4,1}]])],True,If[Length[Intersection[pairs,{{1,2},{3,4}}]]>0,0,ab@@(Join@@{lineList}[[{1,2}]])ab@@(Join@@{lineList}[[{3,4}]])]-If[Length[Intersection[pairs,{{2,3},{1,4}}]]>0,0,ab@@(Join@@{lineList}[[{2,3}]])ab@@(Join@@{lineList}[[{4,1}]])]]/.ab[x___,y_,z___,y_,w___]:>0]};



(* ::Section:: *)
(*Computation and Display of Periods*)


(* ::Subsection:: *)
(*Computing Period Matrices for Arbitrary Master Numerator Sets*)


(*ClearAll[polylogPeriods];*)
polylogPeriods[{type__Integer},{legLabels__List},numeratorList_List]/;tools`validQ[{type},{legLabels}]&&tools`knownTypeQ[{type}]:=Module[{periods,n=Max[Cases[{legLabels},q_Integer,{0,\[Infinity]}]],refZs=Zs,revertFlag=True},If[Length[refZs]<n+8,useRandomKinematics[n+10];revertFlag=True;];periods=Quiet[evaluate[Evaluate[((numeratorList)/#2/.Thread[Rule[{A,B,C,D}[[1;;If[Length[{type}]==1,2,4]]],#1]]&@@@polylogarithmicContours[{type},{legLabels}])]]];If[numeratorList==={1},periods=Quiet[FullSimplify[Transpose[periods]]/.{Indeterminate->0,ComplexInfinity->0}],periods=Transpose[(Rationalize[Quiet[N[periods,500]],Power[10,-40]]/.{Indeterminate->0,ComplexInfinity->0})]];If[revertFlag&&Head[refZs]===List,Zs=refZs];periods];
polylogPeriods[{{type__Integer},{legLabels__List}},numeratorList_List]:=polylogPeriods[{type},{legLabels},numeratorList];
polylogPeriods[{type__Integer},{legLabels__List}]:=polylogPeriods[{type},{legLabels},{1}];


(* ::Subsection:: *)
(*Period Data of Master Integrals*)


(* ::Subsubsection:: *)
(*Top-Level Periods: Master Integrals on Top-Level Contours*)


(*ClearAll[masterPeriodMatrix];*)
masterPeriodMatrix[type_List,{legLabels__List}]/;tools`validQ[type,{legLabels}]:=masterPeriodMatrix@@tools`topologyClass[type,{legLabels}];
masterPeriodMatrix[type_List,{legNumbers__Integer}]/;tools`validQ[type,{legNumbers}]:=masterPeriodMatrix[type,{legNumbers}]=Module[{legs=tools`standardLegs[{legNumbers}],nums},nums=masterNumerators[type,legs];polylogPeriods[type,legs,nums]];
masterPeriodMatrix[{type_List,{legs__}}]:=masterPeriodMatrix[type,{legs}];


showMasterPeriods[{type__Integer},{legsInput__}]:=Module[{legs=If[Head[First[{legsInput}]]===Integer,tools`standardLegs[{legsInput}],{legsInput}],contourGraphs,graphDat,topPeriods,intNames,confRange},topPeriods=masterPeriodMatrix[{type},legs];tools`formatPeriodData[{{type},{legsInput}},{{type},{legsInput}},topPeriods]];
showMasterPeriods[{{type__Integer},{legs__}}]:=showMasterPeriods[{type},{legs}];


(* ::Subsubsection:: *)
(*Periods of Masters on All Daughter Contours*)


ClearAll[masterPeriodsOnDaughters];
masterPeriodsOnDaughters[type_List,{legLabels__List}]/;tools`validQ[type,{legLabels}]:=masterPeriodsOnDaughters@@tools`topologyClass[type,{legLabels}];
masterPeriodsOnDaughters[type_List,{legNumbers__Integer}]/;tools`validQ[type,{legNumbers}]:=masterPeriodsOnDaughters[type,{legNumbers}]=Module[{legs=tools`standardLegs[{legNumbers}],daughterList},daughterList=Select[allDaughters[type,legs],Length[polylogarithmicContours@@#]>1&];{#,polylogPeriods[#[[1]],#[[2]],masterNumerators[type,legs]((Times@@propagatorList@@#)/Times@@(propagatorList[type,legs]))]}&/@daughterList];
masterPeriodsOnDaughters[{type_List,{legs__}}]:=masterPeriodsOnDaughters[type,{legs}];


showMasterPeriodsOnDaughters[{type__Integer},{legsInput__}]:=Module[{legs=If[Head[First[{legsInput}]]===Integer,tools`standardLegs[{legsInput}],{legsInput}],daughterPeriodData,stylized},daughterPeriodData=masterPeriodsOnDaughters[{type},legs];Column@If[Head[First[{legsInput}]]===List,tools`formatPeriodData[{{type},{legsInput}},#1,#2]&@@@daughterPeriodData,(tools`formatPeriodData[{{type},{legsInput}},{#1[[1]],Length/@#1[[2]]},#2]&@@@daughterPeriodData)]];
showMasterPeriodsOnDaughters[{type_List,{legs__}}]:=showMasterPeriodsOnDaughters[type,{legs}];


(* ::Subsubsection:: *)
(*Backend: formatted display of period information*)


tools`formatPeriodData[ptop_,dtop_,dat_]:=If[dat==={},"",Module[{topPeriods=dat,graphDat=graph`polylogarithmicGraphData@@dtop,confRange,contourGraphs,intNames},confRange=Length[Select[graphDat,Count[#,infAB|infCD,{0,\[Infinity]}]==0&]];contourGraphs=Magnify[#,0.6]&/@(polylogarithmicContourGraphs@@dtop);intNames=Row[{Style[Subscript[Style["I",FontFamily->"Georgia",Italic],#],FontFamily->"Times",FontSize->18]," "}]&/@Range[Length[topPeriods]];topPeriods=(topPeriods/.{q_?NumberQ:>If[q===0,Style["0",FontFamily->"Times",FontSize->16,GrayLevel[0.7]],Style[q,FontFamily->"Times",FontSize->18,RGBColor[0,0,0.575]]]});If[ptop===dtop,Grid[Transpose@Prepend[Transpose[Prepend[topPeriods,contourGraphs]],Prepend[intNames,""]],Frame->{None,None,{{{2,Length[topPeriods]+1},{confRange+2,Length[First[topPeriods]]+1}}->Darker[Red,0.2],{{2,Length[topPeriods]+1},{2,confRange+1}}->Blue}},Spacings->{0,0.2}],Grid[Transpose@Prepend[Transpose[Prepend[topPeriods,contourGraphs]],Prepend[intNames,Magnify[draw@@ptop,0.6]]],Alignment->{{Right,Center},Center},Dividers->{{2->Black},{2->Black}},Frame->{None,None,{{{2,Length[topPeriods]+1},{confRange+2,Length[First[topPeriods]]+1}}->Darker[Red,0.2],{{2,Length[topPeriods]+1},{2,confRange+1}}->Blue}},Spacings->{0.1,0.2}]]]];


